Thin matrix products up to D <= N^0.172 and lossless reductions for 3SUM, Exact Triangle and APSP, with 3SUM over abelian groups and a dichotomy for coordinatewise problems

Alman and Vassilevska Williams (arXiv:2610.06783) gave the first polynomial improvements over the textbook algorithms for 3SUM and APSP: deterministic algorithms with exponents 1.9992 for 3SUM, 2.9983 for Exact Triangle and 2.99942 for APSP. Their algorithm has two steps: a matrix theorem, computing N^2/sqrt(D) prescribed entries of the product of an N x D and a D x N integer matrix in time N^2/D^gamma, gamma > 0, when D <= N^eps, for every eps < 0.1204; and reductions from the three problems to the lopsided sparse triangle problem. We improve both. With Sch\"onhage's five-term partial-product tensor, the matrix theorem holds for every eps < 0.172. The preprint's reductions keep a quarter of the matrix theorem's saving for 3SUM and a half for Exact Triangle and APSP; ours keep all of it, by calling the counting version of the triangle problem adaptively and building composite moduli one prime at a time. Together this gives deterministic 3SUM in n^{1.9945+o(1)}, and Exact Triangle, (min,+)-product and APSP in n^{2.9945+o(1)}. We also improve on the preprint's proof sketch for 3XOR and solve it deterministically in O(n^{1.99451}). Which other problems on three lists does the method make truly subquadratic? It solves 3SUM over F_p^d for every fixed prime p with 3XOR's exponents, and over every finite abelian group of exponent p^2, such as Z_4^d, in O(n^{1.99726}). For coordinatewise problems with a fixed relation P on every coordinate triple, a certified exhaustive computation shows that every Boolean P, and every functional P over three letters, either is the solution set of an equation over Z, F_2 or F_3, and the problem is then truly subquadratic, or has a gadget for Orthogonal Vectors, and the problem is then hard under the Orthogonal Vectors hypothesis. Over four letters, just four functional relations, up to symmetry, satisfy neither condition.

==> anc/README.md <==
# Scripts for "Thin matrix products up to D <= N^0.172 ..."

This repository holds the computer checks of the paper

> Ruhollah Majdoddin, *Thin matrix products up to D <= N^0.172 and lossless reductions for 3SUM, Exact Triangle and
> APSP, with 3SUM over abelian groups and a dichotomy for coordinatewise problems*, 12 October 2026,
> arXiv:XXXX.XXXXX.

The same scripts are the ancillary files (`anc/`) of the arXiv submission; Table 10 of Section 22.1 ("Ancillary
scripts") of the paper lists them. This repository adds, for every script and every mode that the paper cites, the
output of one recorded run (`<script>.out`, or `<script>.<mode>.out` for a script with several modes); three
outputs are still to be added, as the table says. Item numbers below are those of the version of 12 October 2026.

## Kinds

* **P** re-checks a statement that is proved in the text of the paper.
* **C** is part of a computer-assisted proof: Proposition 3.2, the ranks behind Remarks A.6 and A.7, and the
  classifications of Section 20 (Theorems 20.11 and 20.12, Proposition 20.14, Section 20.6).
* **N** computes a numerical value or heuristic evidence that is not proved: the rate values (Remark 6.2), the scores
  and exclusions of Section 11 and Appendix A.1, and the numerical probe after Proposition 3.2.

The paper cites a script by its name, its mode, or the label of a line of its output (for example "output line A");
the labels are the ones the scripts print.

## Requirements and running

Python 3 (tested with Python 3.13), numpy (tested with 2.4), scipy (1.16) and sympy (1.14), and a C compiler `cc`
for `q2_functional4.py`. Run each script from inside this folder:

    python3 FILE [MODE]

Five scripts (`border_identity_scores.py`, `shared_variable_variants.py`, `pure_inner_cases.py`,
`vrana_patterns.py`, `cw_decompositions.py`) import `profile_model.py`, and four (`q2_boolean.py`,
`q2_functional3.py`, `q2_latin.py`, `q2_functional4.py`) import `q2lib.py`; they must lie beside them.

`q2_functional4.py` compiles its two C helpers itself, with `cc -O2 -o enum_functional enum_functional.c` and
`cc -O2 -o locrep locrep.c`, when the executable is missing or older than its source. To build them by hand, run
these two commands in this folder. `q2_functional3.py` writes `q2_functional3.pkl` beside itself, and
`q2_functional4.py local4` writes a temporary file `locrep4_sample.bin`, which it deletes.

Times are wall-clock times of one run on an 8-core desktop computer (Intel i7-4770). `pure_inner_cases.py` uses 7
worker processes, `vrana_patterns.py enum` 8, and `q2_functional3.py` and `q2_functional4.py functional4` 4; the
other scripts are single processes.

## The scripts

| file [mode] | supports (item numbers of the paper) | kind | needs | time | recorded output |
|---|---|---|---|---|---|
| `identity_check.py` | Lemma 3.1, Remark 5.2, the two signs of Coppersmith's identity (Section 3) illegible in the scan | P | sympy | 1 s | `identity_check.out` |
| `squared_check.py` | Theorem 5.1, Lemmas 6.1 and 7.1, every query (Remark 10.2) | P | numpy | 11 s | `squared_check.out` |
| `omv512_check.py` | the index identities of Proposition 10.3 | P | – | 1 s | `omv512_check.out` |
| `example_squared.py` | the worked example of Section 5 (Figure 1) | P | – | 37 s | `example_squared.out` |
| `explicit_constants.py` | Corollary 9.1 (P); Table 4, lines E1, E2 (Table 2), line E3 (Remark 6.2) (N) | P, N | numpy, scipy | 6 s | `explicit_constants.out` |
| `koszul_exact.py` | Remark A.7 (exact rational ranks; controls) | C | – | 1 s | `koszul_exact.out` |
| `koszul_modp.py base` | Remark A.6 | C | numpy | 7 s | `koszul_modp.base.out` |
| `koszul_modp.py excl` | Remark A.7, recomputed modulo a prime | C | numpy | 1 s | `koszul_modp.excl.out` |
| `koszul_modp.py ctrl` | controls of known border rank | C | numpy | 1 s | `koszul_modp.ctrl.out` |
| `border_apolarity.py G222 5` | Proposition 3.2: the border rank of G(2,2,2) is not 5, by weak border apolarity | C | – | 1 s | `border_apolarity.G222_5.out` |
| `border_apolarity.py G221 5`, `G222 6` | controls of Proposition 3.2 | C | – | 1 s, 2 s | `border_apolarity.G221_5.out`, `border_apolarity.G222_6.out` |
| `border_apolarity_family.py S221 5`, `S222 5` | Proposition 3.2, controls (S(2,2,1) has border rank 5: a survivor; S(2,2,2) has border rank at least 6: none) | C | sympy | 6 s, 1 s | `border_apolarity_family.S221_5.out`, `border_apolarity_family.S222_5.out` |
| `border_rank_probe.py` | the numerical probe after Proposition 3.2 (no five-term border decomposition of G(2,2,2) found; an illustration) | N | numpy | 75 s | `border_rank_probe.out` |
| `exact_ceiling.py` | the exact-count limits 0.1784 (squared construction) and 0.1292 (Schönhage), Section 8 | N | numpy, scipy | 12 s | `exact_ceiling.out` |
| `profile_model.py` | the shared scoring model of Section 11; 0.003935 for Schönhage's (3,3) | N | numpy | 2.5 min | `profile_model.out` |
| `schoenhage_scores.py` | Schönhage's family; (3,3) has the largest score | N | – | 15 s | `schoenhage_scores.out` |
| `border_identity_scores.py` | the family's scores 0.005489, 0.004771, 0.004720; the open shapes at most 0.00573 | N | numpy | 25 min | `border_identity_scores.out` |
| `shared_variable_variants.py` | lines H (0.005825), A (0.0049, Remark 5.3), K1 (one product per run: no saving) | N | numpy | 9 min | `shared_variable_variants.out` |
| `pure_inner_cases.py` | the cases R0 ≥ 2 with kn ≤ 30 (Section 11) | N | numpy | 16 min | to be run, output to be added (`pure_inner_cases.out`) |
| `vrana_patterns.py enum` | Vrana's 464 leaf counts, none with a saving (Appendix A.1) | N | numpy | 6 min | to be run, output to be added (`vrana_patterns.enum.out`) |
| `cw_decompositions.py grouped`, `robust`, `wstyle`, `scan 2 4 8` | Coppersmith–Winograd decompositions, no saving (Appendix A.1) | N | numpy | 14 min, 3 min, 42 s, 1 h | `cw_decompositions.grouped.out`, `.robust.out`, `.wstyle.out`; for `scan 2 4 8`: output being recorded, to be added (`cw_decompositions.scan.out`) |
| `thin_exclusion.py [DMAX]` | Corollary A.18: the shapes of the 145 decompositions (Appendix A.9, "Thin full products") | C | – | 1 s | `thin_exclusion.out` |
| `thin_region.py` | the region covered by case (iii) of Proposition A.17 | N | – | 10 min | `thin_region.out` |
| `thin_value.py squares`, `rect`, `sup` | what open thin shapes could be worth; without a mode all three run | N | – | 1 s, 6 s, 1 s | `thin_value.out` (all three modes) |
| `q2lib.py` | library of the four q2 scripts: lattice tests with certificates, gadget search, orbits | C | numpy | – | – |
| `q2_boolean.py` | Theorem 20.11, Table 6: the 256 Boolean relations | C | numpy | 1 s | `q2_boolean.out` |
| `q2_functional3.py` | Theorem 20.12, Table 8: the 19683 functional relations over three letters | C | numpy | 38 s | `q2_functional3.out` |
| `q2_latin.py` | Proposition 20.14(b), (c): the Latin squares of order 4, and L5 | C | numpy | 27 s | `q2_latin.out` |
| `q2_functional4.py functional4` | Proposition 20.14(e), Table 9: the 4^16 functional relations over four letters | C | numpy, cc | 31 min | `q2_functional4.functional4.out` |
| `q2_functional4.py nonfunctional3` | Proposition 20.14(f): all relations over three letters | C | numpy | 19 s | `q2_functional4.nonfunctional3.out` |
| `q2_functional4.py local4` | the counts before Open problem 20.16 (evidence only) | N | numpy, cc | 2.7 min | `q2_functional4.local4.out` |
| `enum_functional.c`, `locrep.c` | C helpers of `q2_functional4.py` (orderly generation of the orbits; relations whose Boolean minors are all representable) | C, N | cc | – | – |

## What to look for in the outputs

    python3 identity_check.py               # checks 1-5 print OK
    python3 squared_check.py                # 0 wrong outputs at 2+2, 3+3, 4+4 levels; the control without the
                                            # split by s fails; every query right
    python3 omv512_check.py                 # both identities hold on 3000 random Boolean instances
    python3 example_squared.py              # the numbers of the example; 0 wrong of 2304 read output strings
    python3 explicit_constants.py           # constants of Corollary 9.1, the rate table, lines E1, E2, E3
    python3 koszul_exact.py                 # S(2,2,2) >= 6, S(2,3,3) >= 8, S(2,3,4) >= 9, S(2,3,5) >= 10,
                                            # S(2,2,3) >= 7; controls S(2,2,1) 5, S(2,3,2) 7
    python3 koszul_modp.py base             # S(1,n,q0') >= n+q0'+1 for n = 2, q0' <= 6 and q0' = 1, n <= 6
    python3 koszul_modp.py excl             # the four bounds of Remark A.7
    python3 koszul_modp.py ctrl             # controls
    python3 border_rank_probe.py            # G(2,2,2) stops at residual 1.0 from every start, like the
                                            # infeasible controls; the feasible controls approach 0
    python3 exact_ceiling.py                # "eps at c_min, gamma=0": 0.17843 (squared), 0.12923 (Schoenhage)
    python3 profile_model.py                # Schoenhage (3,3): eps*gamma = 0.003935
    python3 schoenhage_scores.py            # (3,3) largest, 0.003935
    python3 border_identity_scores.py       # 0.005825 (2,2); 0.005489 (2,3); 0.004771 (3,3); 0.004720 (2,4);
                                            # open shapes 0.005730, 0.004667
    python3 shared_variable_variants.py     # lines H, A, K1
    python3 pure_inner_cases.py             # every case with R0 >= 2 prints "no saving"
    python3 vrana_patterns.py enum          # 464 distinct class profiles, none with a saving
    python3 cw_decompositions.py grouped    # every min Gamma/m is positive
    python3 cw_decompositions.py robust     # every value >= 0
    python3 cw_decompositions.py wstyle     # +0.3812, +0.7278, +1.0744, +1.4210
    python3 cw_decompositions.py scan 2 4 8 # 126 profiles, none negative
    python3 thin_exclusion.py               # (a) not excluded: none; (c) none; exit status 0
    python3 thin_region.py                  # b=2: 23 34 [(34, 2, 35), ...]; b=3: 31 46; b=4: 38 58; ...
    python3 thin_value.py                   # squares: b 2 first k ... 51; rect: b 2 ... o1=42; sup: overall 0.07332
    python3 q2_boolean.py                   # 22 orbits; "relations with REP and t=1 gadget: 0 ; with neither: 0"
    python3 q2_functional3.py               # 84 orbits; non-constant classification: 0; "0 third-class orbits"
    python3 q2_latin.py                     # order 4: 2 orbits, sizes [144, 432]; L5 REP False, gadget False
    python3 q2_functional4.py               # line A: Burnside 167342 = enumerated; line B: 167342 of 167342
                                            # agree; line C: {'REP': 42, 'gadget': 167296, 'neither': 4};
                                            # line E: 0; line I: the 4 third-class orbits, 15552 maps
    python3 q2_functional4.py nonfunctional3  # line A: 22100; line B: 0; line D: 1296 relations in 4 orbits
    python3 q2_functional4.py local4        # line B: 186526704; line C: {'not REP': 10979, 'REP': 9021}

## Data not included

The shapes of the 145 decompositions of full products found by computer search (AlphaTensor, the flip graphs of
Kauers and Moosbauer, AlphaEvolve) are listed in `thin_exclusion.py`; they were read once from the published files
named in Appendix A.1 of the paper, which are not included here. Corollary A.18 needs only the list.

## Licence

MIT; see `LICENSE`.


==> anc/border_apolarity.G221_5.out <==
== G(2,2,1), r = 5; A=['x1', 'x2', 'p1'] B=['y1', 'y2', 'q1'] C=['z11', 'z12', 'z21', 'z22', 'z0']
symmetry: {'dim_stab': 10, 'dim_torus': 6, 'dim_g0': 6, 'n_pos': 2, 'dim_check': 10}
  positive root vector: -1*x2<-x1, 1*z11<-z21, 1*z12<-z22
  positive root vector: -1*y2<-y1, 1*z11<-z12, 1*z21<-z22
  candidates (1, 1, 0): 1  {'total': 9, 'target': 4, 'dimW': 4, 'forced': True}
  candidates (1, 0, 1): 8  {'total': 15, 'target': 10, 'dimW': 12, 'n': 8}
  candidates (0, 1, 1): 8  {'total': 15, 'target': 10, 'dimW': 12, 'n': 8}
   (111) test (0, 0, 0): dim 39, allowed <= 40 PASS
   (111) test (0, 0, 1): dim 41, allowed <= 40 fail
   (111) test (0, 0, 2): dim 43, allowed <= 40 fail
   (111) test (0, 0, 3): dim 43, allowed <= 40 fail
   (111) test (0, 0, 4): dim 41, allowed <= 40 fail
   (111) test (0, 0, 5): dim 42, allowed <= 40 fail
   (111) test (0, 0, 6): dim 43, allowed <= 40 fail
   (111) test (0, 0, 7): dim 43, allowed <= 40 fail
   (111) test (0, 1, 0): dim 41, allowed <= 40 fail
   (111) test (0, 1, 1): dim 41, allowed <= 40 fail
   (111) test (0, 1, 2): dim 42, allowed <= 40 fail
   (111) test (0, 1, 3): dim 42, allowed <= 40 fail
   (111) test (0, 1, 4): dim 42, allowed <= 40 fail
   (111) test (0, 1, 5): dim 42, allowed <= 40 fail
   (111) test (0, 1, 6): dim 42, allowed <= 40 fail
   (111) test (0, 1, 7): dim 43, allowed <= 40 fail
   (111) test (0, 2, 0): dim 43, allowed <= 40 fail
   (111) test (0, 2, 1): dim 42, allowed <= 40 fail
   (111) test (0, 2, 2): dim 41, allowed <= 40 fail
   (111) test (0, 2, 3): dim 42, allowed <= 40 fail
   (111) test (0, 2, 4): dim 43, allowed <= 40 fail
   (111) test (0, 2, 5): dim 42, allowed <= 40 fail
   (111) test (0, 2, 6): dim 42, allowed <= 40 fail
   (111) test (0, 2, 7): dim 43, allowed <= 40 fail
   (111) test (0, 3, 0): dim 43, allowed <= 40 fail
   (111) test (0, 3, 1): dim 42, allowed <= 40 fail
   (111) test (0, 3, 2): dim 42, allowed <= 40 fail
   (111) test (0, 3, 3): dim 41, allowed <= 40 fail
   (111) test (0, 3, 4): dim 43, allowed <= 40 fail
   (111) test (0, 3, 5): dim 42, allowed <= 40 fail
   (111) test (0, 3, 6): dim 42, allowed <= 40 fail
   (111) test (0, 3, 7): dim 43, allowed <= 40 fail
   (111) test (0, 4, 0): dim 41, allowed <= 40 fail
   (111) test (0, 4, 1): dim 42, allowed <= 40 fail
   (111) test (0, 4, 2): dim 43, allowed <= 40 fail
   (111) test (0, 4, 3): dim 43, allowed <= 40 fail
   (111) test (0, 4, 4): dim 41, allowed <= 40 fail
   (111) test (0, 4, 5): dim 41, allowed <= 40 fail
   (111) test (0, 4, 6): dim 42, allowed <= 40 fail
   (111) test (0, 4, 7): dim 41, allowed <= 40 fail
   (111) test (0, 5, 0): dim 42, allowed <= 40 fail
   (111) test (0, 5, 1): dim 42, allowed <= 40 fail
   (111) test (0, 5, 2): dim 42, allowed <= 40 fail
   (111) test (0, 5, 3): dim 42, allowed <= 40 fail
   (111) test (0, 5, 4): dim 41, allowed <= 40 fail
   (111) test (0, 5, 5): dim 40, allowed <= 40 PASS
   (111) test (0, 5, 6): dim 41, allowed <= 40 fail
   (111) test (0, 5, 7): dim 40, allowed <= 40 PASS
   (111) test (0, 6, 0): dim 43, allowed <= 40 fail
   (111) test (0, 6, 1): dim 42, allowed <= 40 fail
   (111) test (0, 6, 2): dim 42, allowed <= 40 fail
   (111) test (0, 6, 3): dim 42, allowed <= 40 fail
   (111) test (0, 6, 4): dim 42, allowed <= 40 fail
   (111) test (0, 6, 5): dim 41, allowed <= 40 fail
   (111) test (0, 6, 6): dim 41, allowed <= 40 fail
   (111) test (0, 6, 7): dim 41, allowed <= 40 fail
   (111) test (0, 7, 0): dim 43, allowed <= 40 fail
   (111) test (0, 7, 1): dim 43, allowed <= 40 fail
   (111) test (0, 7, 2): dim 43, allowed <= 40 fail
   (111) test (0, 7, 3): dim 43, allowed <= 40 fail
   (111) test (0, 7, 4): dim 41, allowed <= 40 fail
   (111) test (0, 7, 5): dim 40, allowed <= 40 PASS
   (111) test (0, 7, 6): dim 41, allowed <= 40 fail
   (111) test (0, 7, 7): dim 39, allowed <= 40 PASS
  stage 1 survivors: 5
  candidates (2, 0, 0): 3  {'total': 6, 'target': 1, 'dimW': 6, 'n': 3}
   (2, 1, 0): mixed part alone dim 11, allowed 13; pure (2, 0, 0) candidates passing: 3/3
  candidates (0, 2, 0): 3  {'total': 6, 'target': 1, 'dimW': 6, 'n': 3}
   (1, 2, 0): mixed part alone dim 11, allowed 13; pure (0, 2, 0) candidates passing: 3/3
   (2, 0, 1): mixed part alone dim 24, allowed 25; pure (2, 0, 0) candidates passing: 3/3
   (0, 2, 1): mixed part alone dim 24, allowed 25; pure (0, 2, 0) candidates passing: 3/3
  (0, 0, 2): weight multiplicity 2 in degree (0, 0, 2)
   (1, 0, 2): mixed part alone dim 40 <= 40? True (pure part not enumerated)
   (0, 1, 2): mixed part alone dim 40 <= 40? True (pure part not enumerated)
   (2, 1, 0): mixed part alone dim 11, allowed 13; pure (2, 0, 0) candidates passing: 3/3
   (1, 2, 0): mixed part alone dim 11, allowed 13; pure (0, 2, 0) candidates passing: 3/3
   (2, 0, 1): mixed part alone dim 25, allowed 25; pure (2, 0, 0) candidates passing: 2/3
   (0, 2, 1): mixed part alone dim 25, allowed 25; pure (0, 2, 0) candidates passing: 2/3
   (1, 0, 2): mixed part alone dim 38 <= 40? True (pure part not enumerated)
   (0, 1, 2): mixed part alone dim 38 <= 40? True (pure part not enumerated)
   (2, 1, 0): mixed part alone dim 11, allowed 13; pure (2, 0, 0) candidates passing: 3/3
   (1, 2, 0): mixed part alone dim 11, allowed 13; pure (0, 2, 0) candidates passing: 3/3
   (2, 0, 1): mixed part alone dim 25, allowed 25; pure (2, 0, 0) candidates passing: 2/3
   (0, 2, 1): mixed part alone dim 25, allowed 25; pure (0, 2, 0) candidates passing: 1/3
   (1, 0, 2): mixed part alone dim 38 <= 40? True (pure part not enumerated)
   (0, 1, 2): mixed part alone dim 39 <= 40? True (pure part not enumerated)
   (2, 1, 0): mixed part alone dim 11, allowed 13; pure (2, 0, 0) candidates passing: 3/3
   (1, 2, 0): mixed part alone dim 11, allowed 13; pure (0, 2, 0) candidates passing: 3/3
   (2, 0, 1): mixed part alone dim 25, allowed 25; pure (2, 0, 0) candidates passing: 1/3
   (0, 2, 1): mixed part alone dim 25, allowed 25; pure (0, 2, 0) candidates passing: 2/3
   (1, 0, 2): mixed part alone dim 39 <= 40? True (pure part not enumerated)
   (0, 1, 2): mixed part alone dim 38 <= 40? True (pure part not enumerated)
   (2, 1, 0): mixed part alone dim 11, allowed 13; pure (2, 0, 0) candidates passing: 3/3
   (1, 2, 0): mixed part alone dim 11, allowed 13; pure (0, 2, 0) candidates passing: 3/3
   (2, 0, 1): mixed part alone dim 25, allowed 25; pure (2, 0, 0) candidates passing: 1/3
   (0, 2, 1): mixed part alone dim 25, allowed 25; pure (0, 2, 0) candidates passing: 1/3
   (1, 0, 2): mixed part alone dim 39 <= 40? True (pure part not enumerated)
   (0, 1, 2): mixed part alone dim 39 <= 40? True (pure part not enumerated)
  time 0.3s


==> anc/border_apolarity.G222_5.out <==
== G(2,2,2), r = 5; A=['x1', 'x2', 'p1', 'p2'] B=['y1', 'y2', 'q1', 'q2'] C=['z11', 'z12', 'z21', 'z22', 'z0']
symmetry: {'dim_stab': 13, 'dim_torus': 7, 'dim_g0': 7, 'n_pos': 3, 'dim_check': 13}
  positive root vector: -1*x2<-x1, 1*z11<-z21, 1*z12<-z22
  positive root vector: -1*p1<-p2, 1*q2<-q1
  positive root vector: -1*y2<-y1, 1*z11<-z12, 1*z21<-z22
  candidates (1, 1, 0): 1  {'total': 16, 'target': 11, 'dimW': 11, 'forced': True}
  candidates (1, 0, 1): 3  {'total': 20, 'target': 15, 'dimW': 16, 'n': 3}
  candidates (0, 1, 1): 3  {'total': 20, 'target': 15, 'dimW': 16, 'n': 3}
   (111) test (0, 0, 0): dim 77, allowed <= 75 fail
   (111) test (0, 0, 1): dim 78, allowed <= 75 fail
   (111) test (0, 0, 2): dim 78, allowed <= 75 fail
   (111) test (0, 1, 0): dim 78, allowed <= 75 fail
   (111) test (0, 1, 1): dim 78, allowed <= 75 fail
   (111) test (0, 1, 2): dim 78, allowed <= 75 fail
   (111) test (0, 2, 0): dim 78, allowed <= 75 fail
   (111) test (0, 2, 1): dim 78, allowed <= 75 fail
   (111) test (0, 2, 2): dim 77, allowed <= 75 fail
  stage 1 survivors: 0
  time 0.1s


==> anc/border_apolarity.G222_6.out <==
== G(2,2,2), r = 6; A=['x1', 'x2', 'p1', 'p2'] B=['y1', 'y2', 'q1', 'q2'] C=['z11', 'z12', 'z21', 'z22', 'z0']
symmetry: {'dim_stab': 13, 'dim_torus': 7, 'dim_g0': 7, 'n_pos': 3, 'dim_check': 13}
  positive root vector: -1*x2<-x1, 1*z11<-z21, 1*z12<-z22
  positive root vector: -1*p1<-p2, 1*q2<-q1
  positive root vector: -1*y2<-y1, 1*z11<-z12, 1*z21<-z22
  candidates (1, 1, 0): 3  {'total': 16, 'target': 10, 'dimW': 11, 'n': 3}
  candidates (1, 0, 1): 9  {'total': 20, 'target': 14, 'dimW': 16, 'n': 9}
  candidates (0, 1, 1): 9  {'total': 20, 'target': 14, 'dimW': 16, 'n': 9}
   (111) test (0, 0, 0): dim 73, allowed <= 74 PASS
   (111) test (0, 0, 1): dim 75, allowed <= 74 fail
   (111) test (0, 0, 2): dim 77, allowed <= 74 fail
   (111) test (0, 0, 3): dim 77, allowed <= 74 fail
   (111) test (0, 0, 4): dim 77, allowed <= 74 fail
   (111) test (0, 0, 5): dim 75, allowed <= 74 fail
   (111) test (0, 0, 6): dim 76, allowed <= 74 fail
   (111) test (0, 0, 7): dim 77, allowed <= 74 fail
   (111) test (0, 0, 8): dim 77, allowed <= 74 fail
   (111) test (0, 1, 0): dim 75, allowed <= 74 fail
   (111) test (0, 1, 1): dim 75, allowed <= 74 fail
   (111) test (0, 1, 2): dim 76, allowed <= 74 fail
   (111) test (0, 1, 3): dim 76, allowed <= 74 fail
   (111) test (0, 1, 4): dim 76, allowed <= 74 fail
   (111) test (0, 1, 5): dim 76, allowed <= 74 fail
   (111) test (0, 1, 6): dim 76, allowed <= 74 fail
   (111) test (0, 1, 7): dim 76, allowed <= 74 fail
   (111) test (0, 1, 8): dim 77, allowed <= 74 fail
   (111) test (0, 2, 0): dim 77, allowed <= 74 fail
   (111) test (0, 2, 1): dim 76, allowed <= 74 fail
   (111) test (0, 2, 2): dim 75, allowed <= 74 fail
   (111) test (0, 2, 3): dim 76, allowed <= 74 fail
   (111) test (0, 2, 4): dim 76, allowed <= 74 fail
   (111) test (0, 2, 5): dim 77, allowed <= 74 fail
   (111) test (0, 2, 6): dim 76, allowed <= 74 fail
   (111) test (0, 2, 7): dim 76, allowed <= 74 fail
   (111) test (0, 2, 8): dim 77, allowed <= 74 fail
   (111) test (0, 3, 0): dim 77, allowed <= 74 fail
   (111) test (0, 3, 1): dim 76, allowed <= 74 fail
   (111) test (0, 3, 2): dim 76, allowed <= 74 fail
   (111) test (0, 3, 3): dim 75, allowed <= 74 fail
   (111) test (0, 3, 4): dim 76, allowed <= 74 fail
   (111) test (0, 3, 5): dim 77, allowed <= 74 fail
   (111) test (0, 3, 6): dim 76, allowed <= 74 fail
   (111) test (0, 3, 7): dim 76, allowed <= 74 fail
   (111) test (0, 3, 8): dim 77, allowed <= 74 fail
   (111) test (0, 4, 0): dim 77, allowed <= 74 fail
   (111) test (0, 4, 1): dim 76, allowed <= 74 fail
   (111) test (0, 4, 2): dim 76, allowed <= 74 fail
   (111) test (0, 4, 3): dim 76, allowed <= 74 fail
   (111) test (0, 4, 4): dim 75, allowed <= 74 fail
   (111) test (0, 4, 5): dim 77, allowed <= 74 fail
   (111) test (0, 4, 6): dim 76, allowed <= 74 fail
   (111) test (0, 4, 7): dim 76, allowed <= 74 fail
   (111) test (0, 4, 8): dim 77, allowed <= 74 fail
   (111) test (0, 5, 0): dim 75, allowed <= 74 fail
   (111) test (0, 5, 1): dim 76, allowed <= 74 fail
   (111) test (0, 5, 2): dim 77, allowed <= 74 fail
   (111) test (0, 5, 3): dim 77, allowed <= 74 fail
   (111) test (0, 5, 4): dim 77, allowed <= 74 fail
   (111) test (0, 5, 5): dim 75, allowed <= 74 fail
   (111) test (0, 5, 6): dim 75, allowed <= 74 fail
   (111) test (0, 5, 7): dim 76, allowed <= 74 fail
   (111) test (0, 5, 8): dim 75, allowed <= 74 fail
   (111) test (0, 6, 0): dim 76, allowed <= 74 fail
   (111) test (0, 6, 1): dim 76, allowed <= 74 fail
   (111) test (0, 6, 2): dim 76, allowed <= 74 fail
   (111) test (0, 6, 3): dim 76, allowed <= 74 fail
   (111) test (0, 6, 4): dim 76, allowed <= 74 fail
   (111) test (0, 6, 5): dim 75, allowed <= 74 fail
   (111) test (0, 6, 6): dim 74, allowed <= 74 PASS
   (111) test (0, 6, 7): dim 75, allowed <= 74 fail
   (111) test (0, 6, 8): dim 74, allowed <= 74 PASS
   (111) test (0, 7, 0): dim 77, allowed <= 74 fail
   (111) test (0, 7, 1): dim 76, allowed <= 74 fail
   (111) test (0, 7, 2): dim 76, allowed <= 74 fail
   (111) test (0, 7, 3): dim 76, allowed <= 74 fail
   (111) test (0, 7, 4): dim 76, allowed <= 74 fail
   (111) test (0, 7, 5): dim 76, allowed <= 74 fail
   (111) test (0, 7, 6): dim 75, allowed <= 74 fail
   (111) test (0, 7, 7): dim 75, allowed <= 74 fail
   (111) test (0, 7, 8): dim 75, allowed <= 74 fail
   (111) test (0, 8, 0): dim 77, allowed <= 74 fail
   (111) test (0, 8, 1): dim 77, allowed <= 74 fail
   (111) test (0, 8, 2): dim 77, allowed <= 74 fail
   (111) test (0, 8, 3): dim 77, allowed <= 74 fail
   (111) test (0, 8, 4): dim 77, allowed <= 74 fail
   (111) test (0, 8, 5): dim 75, allowed <= 74 fail
   (111) test (0, 8, 6): dim 74, allowed <= 74 PASS
   (111) test (0, 8, 7): dim 75, allowed <= 74 fail
   (111) test (0, 8, 8): dim 73, allowed <= 74 PASS
   (111) test (1, 0, 0): dim 73, allowed <= 74 PASS
   (111) test (1, 0, 1): dim 75, allowed <= 74 fail
   (111) test (1, 0, 2): dim 77, allowed <= 74 fail
   (111) test (1, 0, 3): dim 77, allowed <= 74 fail
   (111) test (1, 0, 4): dim 77, allowed <= 74 fail
   (111) test (1, 0, 5): dim 75, allowed <= 74 fail
   (111) test (1, 0, 6): dim 76, allowed <= 74 fail
   (111) test (1, 0, 7): dim 77, allowed <= 74 fail
   (111) test (1, 0, 8): dim 77, allowed <= 74 fail
   (111) test (1, 1, 0): dim 75, allowed <= 74 fail
   (111) test (1, 1, 1): dim 76, allowed <= 74 fail
   (111) test (1, 1, 2): dim 77, allowed <= 74 fail
   (111) test (1, 1, 3): dim 77, allowed <= 74 fail
   (111) test (1, 1, 4): dim 77, allowed <= 74 fail
   (111) test (1, 1, 5): dim 76, allowed <= 74 fail
   (111) test (1, 1, 6): dim 76, allowed <= 74 fail
   (111) test (1, 1, 7): dim 77, allowed <= 74 fail
   (111) test (1, 1, 8): dim 77, allowed <= 74 fail
   (111) test (1, 2, 0): dim 78, allowed <= 74 fail
   (111) test (1, 2, 1): dim 78, allowed <= 74 fail
   (111) test (1, 2, 2): dim 78, allowed <= 74 fail
   (111) test (1, 2, 3): dim 78, allowed <= 74 fail
   (111) test (1, 2, 4): dim 78, allowed <= 74 fail
   (111) test (1, 2, 5): dim 78, allowed <= 74 fail
   (111) test (1, 2, 6): dim 77, allowed <= 74 fail
   (111) test (1, 2, 7): dim 78, allowed <= 74 fail
   (111) test (1, 2, 8): dim 78, allowed <= 74 fail
   (111) test (1, 3, 0): dim 78, allowed <= 74 fail
   (111) test (1, 3, 1): dim 78, allowed <= 74 fail
   (111) test (1, 3, 2): dim 78, allowed <= 74 fail
   (111) test (1, 3, 3): dim 78, allowed <= 74 fail
   (111) test (1, 3, 4): dim 78, allowed <= 74 fail
   (111) test (1, 3, 5): dim 78, allowed <= 74 fail
   (111) test (1, 3, 6): dim 77, allowed <= 74 fail
   (111) test (1, 3, 7): dim 78, allowed <= 74 fail
   (111) test (1, 3, 8): dim 78, allowed <= 74 fail
   (111) test (1, 4, 0): dim 78, allowed <= 74 fail
   (111) test (1, 4, 1): dim 78, allowed <= 74 fail
   (111) test (1, 4, 2): dim 78, allowed <= 74 fail
   (111) test (1, 4, 3): dim 78, allowed <= 74 fail
   (111) test (1, 4, 4): dim 77, allowed <= 74 fail
   (111) test (1, 4, 5): dim 78, allowed <= 74 fail
   (111) test (1, 4, 6): dim 77, allowed <= 74 fail
   (111) test (1, 4, 7): dim 78, allowed <= 74 fail
   (111) test (1, 4, 8): dim 78, allowed <= 74 fail
   (111) test (1, 5, 0): dim 75, allowed <= 74 fail
   (111) test (1, 5, 1): dim 75, allowed <= 74 fail
   (111) test (1, 5, 2): dim 76, allowed <= 74 fail
   (111) test (1, 5, 3): dim 76, allowed <= 74 fail
   (111) test (1, 5, 4): dim 76, allowed <= 74 fail
   (111) test (1, 5, 5): dim 75, allowed <= 74 fail
   (111) test (1, 5, 6): dim 75, allowed <= 74 fail
   (111) test (1, 5, 7): dim 75, allowed <= 74 fail
   (111) test (1, 5, 8): dim 75, allowed <= 74 fail
   (111) test (1, 6, 0): dim 77, allowed <= 74 fail
   (111) test (1, 6, 1): dim 76, allowed <= 74 fail
   (111) test (1, 6, 2): dim 76, allowed <= 74 fail
   (111) test (1, 6, 3): dim 75, allowed <= 74 fail
   (111) test (1, 6, 4): dim 76, allowed <= 74 fail
   (111) test (1, 6, 5): dim 76, allowed <= 74 fail
   (111) test (1, 6, 6): dim 75, allowed <= 74 fail
   (111) test (1, 6, 7): dim 75, allowed <= 74 fail
   (111) test (1, 6, 8): dim 75, allowed <= 74 fail
   (111) test (1, 7, 0): dim 78, allowed <= 74 fail
   (111) test (1, 7, 1): dim 77, allowed <= 74 fail
   (111) test (1, 7, 2): dim 77, allowed <= 74 fail
   (111) test (1, 7, 3): dim 77, allowed <= 74 fail
   (111) test (1, 7, 4): dim 77, allowed <= 74 fail
   (111) test (1, 7, 5): dim 77, allowed <= 74 fail
   (111) test (1, 7, 6): dim 76, allowed <= 74 fail
   (111) test (1, 7, 7): dim 76, allowed <= 74 fail
   (111) test (1, 7, 8): dim 76, allowed <= 74 fail
   (111) test (1, 8, 0): dim 78, allowed <= 74 fail
   (111) test (1, 8, 1): dim 77, allowed <= 74 fail
   (111) test (1, 8, 2): dim 76, allowed <= 74 fail
   (111) test (1, 8, 3): dim 77, allowed <= 74 fail
   (111) test (1, 8, 4): dim 77, allowed <= 74 fail
   (111) test (1, 8, 5): dim 76, allowed <= 74 fail
   (111) test (1, 8, 6): dim 75, allowed <= 74 fail
   (111) test (1, 8, 7): dim 75, allowed <= 74 fail
   (111) test (1, 8, 8): dim 74, allowed <= 74 PASS
   (111) test (2, 0, 0): dim 73, allowed <= 74 PASS
   (111) test (2, 0, 1): dim 75, allowed <= 74 fail
   (111) test (2, 0, 2): dim 78, allowed <= 74 fail
   (111) test (2, 0, 3): dim 78, allowed <= 74 fail
   (111) test (2, 0, 4): dim 78, allowed <= 74 fail
   (111) test (2, 0, 5): dim 75, allowed <= 74 fail
   (111) test (2, 0, 6): dim 77, allowed <= 74 fail
   (111) test (2, 0, 7): dim 78, allowed <= 74 fail
   (111) test (2, 0, 8): dim 78, allowed <= 74 fail
   (111) test (2, 1, 0): dim 75, allowed <= 74 fail
   (111) test (2, 1, 1): dim 76, allowed <= 74 fail
   (111) test (2, 1, 2): dim 78, allowed <= 74 fail
   (111) test (2, 1, 3): dim 78, allowed <= 74 fail
   (111) test (2, 1, 4): dim 78, allowed <= 74 fail
   (111) test (2, 1, 5): dim 75, allowed <= 74 fail
   (111) test (2, 1, 6): dim 76, allowed <= 74 fail
   (111) test (2, 1, 7): dim 77, allowed <= 74 fail
   (111) test (2, 1, 8): dim 77, allowed <= 74 fail
   (111) test (2, 2, 0): dim 77, allowed <= 74 fail
   (111) test (2, 2, 1): dim 77, allowed <= 74 fail
   (111) test (2, 2, 2): dim 78, allowed <= 74 fail
   (111) test (2, 2, 3): dim 78, allowed <= 74 fail
   (111) test (2, 2, 4): dim 78, allowed <= 74 fail
   (111) test (2, 2, 5): dim 76, allowed <= 74 fail
   (111) test (2, 2, 6): dim 75, allowed <= 74 fail
   (111) test (2, 2, 7): dim 77, allowed <= 74 fail
   (111) test (2, 2, 8): dim 77, allowed <= 74 fail
   (111) test (2, 3, 0): dim 77, allowed <= 74 fail
   (111) test (2, 3, 1): dim 77, allowed <= 74 fail
   (111) test (2, 3, 2): dim 78, allowed <= 74 fail
   (111) test (2, 3, 3): dim 78, allowed <= 74 fail
   (111) test (2, 3, 4): dim 78, allowed <= 74 fail
   (111) test (2, 3, 5): dim 76, allowed <= 74 fail
   (111) test (2, 3, 6): dim 76, allowed <= 74 fail
   (111) test (2, 3, 7): dim 77, allowed <= 74 fail
   (111) test (2, 3, 8): dim 76, allowed <= 74 fail
   (111) test (2, 4, 0): dim 77, allowed <= 74 fail
   (111) test (2, 4, 1): dim 77, allowed <= 74 fail
   (111) test (2, 4, 2): dim 78, allowed <= 74 fail
   (111) test (2, 4, 3): dim 78, allowed <= 74 fail
   (111) test (2, 4, 4): dim 77, allowed <= 74 fail
   (111) test (2, 4, 5): dim 76, allowed <= 74 fail
   (111) test (2, 4, 6): dim 76, allowed <= 74 fail
   (111) test (2, 4, 7): dim 77, allowed <= 74 fail
   (111) test (2, 4, 8): dim 77, allowed <= 74 fail
   (111) test (2, 5, 0): dim 75, allowed <= 74 fail
   (111) test (2, 5, 1): dim 76, allowed <= 74 fail
   (111) test (2, 5, 2): dim 78, allowed <= 74 fail
   (111) test (2, 5, 3): dim 78, allowed <= 74 fail
   (111) test (2, 5, 4): dim 78, allowed <= 74 fail
   (111) test (2, 5, 5): dim 75, allowed <= 74 fail
   (111) test (2, 5, 6): dim 76, allowed <= 74 fail
   (111) test (2, 5, 7): dim 77, allowed <= 74 fail
   (111) test (2, 5, 8): dim 76, allowed <= 74 fail
   (111) test (2, 6, 0): dim 76, allowed <= 74 fail
   (111) test (2, 6, 1): dim 76, allowed <= 74 fail
   (111) test (2, 6, 2): dim 77, allowed <= 74 fail
   (111) test (2, 6, 3): dim 77, allowed <= 74 fail
   (111) test (2, 6, 4): dim 77, allowed <= 74 fail
   (111) test (2, 6, 5): dim 75, allowed <= 74 fail
   (111) test (2, 6, 6): dim 75, allowed <= 74 fail
   (111) test (2, 6, 7): dim 76, allowed <= 74 fail
   (111) test (2, 6, 8): dim 75, allowed <= 74 fail
   (111) test (2, 7, 0): dim 77, allowed <= 74 fail
   (111) test (2, 7, 1): dim 77, allowed <= 74 fail
   (111) test (2, 7, 2): dim 78, allowed <= 74 fail
   (111) test (2, 7, 3): dim 78, allowed <= 74 fail
   (111) test (2, 7, 4): dim 78, allowed <= 74 fail
   (111) test (2, 7, 5): dim 75, allowed <= 74 fail
   (111) test (2, 7, 6): dim 75, allowed <= 74 fail
   (111) test (2, 7, 7): dim 76, allowed <= 74 fail
   (111) test (2, 7, 8): dim 75, allowed <= 74 fail
   (111) test (2, 8, 0): dim 77, allowed <= 74 fail
   (111) test (2, 8, 1): dim 77, allowed <= 74 fail
   (111) test (2, 8, 2): dim 78, allowed <= 74 fail
   (111) test (2, 8, 3): dim 78, allowed <= 74 fail
   (111) test (2, 8, 4): dim 78, allowed <= 74 fail
   (111) test (2, 8, 5): dim 75, allowed <= 74 fail
   (111) test (2, 8, 6): dim 75, allowed <= 74 fail
   (111) test (2, 8, 7): dim 76, allowed <= 74 fail
   (111) test (2, 8, 8): dim 74, allowed <= 74 PASS
  stage 1 survivors: 9
  candidates (2, 0, 0): 16  {'total': 10, 'target': 4, 'dimW': 10, 'n': 16}
   (2, 1, 0): mixed part alone dim 32, allowed 34; pure (2, 0, 0) candidates passing: 8/16
  candidates (0, 2, 0): 16  {'total': 10, 'target': 4, 'dimW': 10, 'n': 16}
   (1, 2, 0): mixed part alone dim 32, allowed 34; pure (0, 2, 0) candidates passing: 8/16
   (2, 0, 1): mixed part alone dim 40, allowed 44; pure (2, 0, 0) candidates passing: 16/16
   (0, 2, 1): mixed part alone dim 40, allowed 44; pure (0, 2, 0) candidates passing: 16/16
  (0, 0, 2): weight multiplicity 2 in degree (0, 0, 2)
   (1, 0, 2): mixed part alone dim 54 <= 54? True (pure part not enumerated)
   (0, 1, 2): mixed part alone dim 54 <= 54? True (pure part not enumerated)
   (2, 1, 0): mixed part alone dim 32, allowed 34; pure (2, 0, 0) candidates passing: 8/16
   (1, 2, 0): mixed part alone dim 32, allowed 34; pure (0, 2, 0) candidates passing: 8/16
   (2, 0, 1): mixed part alone dim 43, allowed 44; pure (2, 0, 0) candidates passing: 5/16
   (0, 2, 1): mixed part alone dim 43, allowed 44; pure (0, 2, 0) candidates passing: 5/16
   (1, 0, 2): mixed part alone dim 52 <= 54? True (pure part not enumerated)
   (0, 1, 2): mixed part alone dim 52 <= 54? True (pure part not enumerated)
   (2, 1, 0): mixed part alone dim 32, allowed 34; pure (2, 0, 0) candidates passing: 8/16
   (1, 2, 0): mixed part alone dim 32, allowed 34; pure (0, 2, 0) candidates passing: 8/16
   (2, 0, 1): mixed part alone dim 43, allowed 44; pure (2, 0, 0) candidates passing: 5/16
   (0, 2, 1): mixed part alone dim 43, allowed 44; pure (0, 2, 0) candidates passing: 3/16
   (1, 0, 2): mixed part alone dim 52 <= 54? True (pure part not enumerated)
   (0, 1, 2): mixed part alone dim 53 <= 54? True (pure part not enumerated)
   (2, 1, 0): mixed part alone dim 32, allowed 34; pure (2, 0, 0) candidates passing: 8/16
   (1, 2, 0): mixed part alone dim 32, allowed 34; pure (0, 2, 0) candidates passing: 8/16
   (2, 0, 1): mixed part alone dim 43, allowed 44; pure (2, 0, 0) candidates passing: 3/16
   (0, 2, 1): mixed part alone dim 43, allowed 44; pure (0, 2, 0) candidates passing: 5/16
   (1, 0, 2): mixed part alone dim 53 <= 54? True (pure part not enumerated)
   (0, 1, 2): mixed part alone dim 52 <= 54? True (pure part not enumerated)
   (2, 1, 0): mixed part alone dim 32, allowed 34; pure (2, 0, 0) candidates passing: 8/16
   (1, 2, 0): mixed part alone dim 32, allowed 34; pure (0, 2, 0) candidates passing: 8/16
   (2, 0, 1): mixed part alone dim 43, allowed 44; pure (2, 0, 0) candidates passing: 3/16
   (0, 2, 1): mixed part alone dim 43, allowed 44; pure (0, 2, 0) candidates passing: 3/16
   (1, 0, 2): mixed part alone dim 53 <= 54? True (pure part not enumerated)
   (0, 1, 2): mixed part alone dim 53 <= 54? True (pure part not enumerated)
   (2, 1, 0): mixed part alone dim 33, allowed 34; pure (2, 0, 0) candidates passing: 5/16
   (1, 2, 0): mixed part alone dim 31, allowed 34; pure (0, 2, 0) candidates passing: 10/16
   (2, 0, 1): mixed part alone dim 40, allowed 44; pure (2, 0, 0) candidates passing: 16/16
   (0, 2, 1): mixed part alone dim 40, allowed 44; pure (0, 2, 0) candidates passing: 16/16
   (1, 0, 2): mixed part alone dim 54 <= 54? True (pure part not enumerated)
   (0, 1, 2): mixed part alone dim 54 <= 54? True (pure part not enumerated)
   (2, 1, 0): mixed part alone dim 33, allowed 34; pure (2, 0, 0) candidates passing: 5/16
   (1, 2, 0): mixed part alone dim 31, allowed 34; pure (0, 2, 0) candidates passing: 10/16
   (2, 0, 1): mixed part alone dim 43, allowed 44; pure (2, 0, 0) candidates passing: 3/16
   (0, 2, 1): mixed part alone dim 43, allowed 44; pure (0, 2, 0) candidates passing: 3/16
   (1, 0, 2): mixed part alone dim 53 <= 54? True (pure part not enumerated)
   (0, 1, 2): mixed part alone dim 53 <= 54? True (pure part not enumerated)
   (2, 1, 0): mixed part alone dim 31, allowed 34; pure (2, 0, 0) candidates passing: 10/16
   (1, 2, 0): mixed part alone dim 33, allowed 34; pure (0, 2, 0) candidates passing: 5/16
   (2, 0, 1): mixed part alone dim 40, allowed 44; pure (2, 0, 0) candidates passing: 16/16
   (0, 2, 1): mixed part alone dim 40, allowed 44; pure (0, 2, 0) candidates passing: 16/16
   (1, 0, 2): mixed part alone dim 54 <= 54? True (pure part not enumerated)
   (0, 1, 2): mixed part alone dim 54 <= 54? True (pure part not enumerated)
   (2, 1, 0): mixed part alone dim 31, allowed 34; pure (2, 0, 0) candidates passing: 10/16
   (1, 2, 0): mixed part alone dim 33, allowed 34; pure (0, 2, 0) candidates passing: 5/16
   (2, 0, 1): mixed part alone dim 43, allowed 44; pure (2, 0, 0) candidates passing: 3/16
   (0, 2, 1): mixed part alone dim 43, allowed 44; pure (0, 2, 0) candidates passing: 3/16
   (1, 0, 2): mixed part alone dim 53 <= 54? True (pure part not enumerated)
   (0, 1, 2): mixed part alone dim 53 <= 54? True (pure part not enumerated)
  time 3.8s


==> anc/border_apolarity.py <==
"""Ancillary file of the paper "Thin matrix products up to D <= N^0.172 and lossless reductions for 3SUM,
Exact Triangle and APSP".  Supports Proposition 3.2: the border rank of G(2,2,2) = <2,1,2> (+) <1,2,1> is 6.

Weak border apolarity [BB21, Theorem 1.2 with the Fixed Ideal Theorem 4.3; computational form as in CHL23]:
if the border rank of T is at most r, then for every connected solvable group B fixing T there is a B-fixed
multigraded ideal I in Sym(A*) (x) Sym(B*) (x) Sym(C*), contained in the annihilator of T, with
codim I_D = min(r, dim S_D) in every multidegree D.  This script takes B = the maximal torus of the stabiliser
of T times its positive root subgroups, enumerates the B-fixed candidates in multidegrees (110), (101), (011)
when every torus weight there occurs once (a finite list without parameters), and applies the (111) test:
I_110 C* + I_101 B* + I_011 A* must have codimension >= r in A* (x) B* (x) C*.  Ranks are exact (Fractions).
If some weight occurs more than once, this script does not apply and says so; border_apolarity_family.py
(sympy) handles that case and runs the controls S(2,2,1) (border rank 5) and S(2,2,2) (border rank >= 6).

Tensor convention (Appendix A): A = x_i, p_s (, c); B = y_j, q_s; C = z_ij, z0.
G(k,n,q) = sum x_i y_j z_ij + sum_s p_s q_s z0;  S(k,n,q) = G(k,n,q) + c y_1 z0.

Usage: python3 border_apolarity.py [G222|G221] [r]   (default G222 5; standard library only; under 2 s)
  G222 5: no candidate pair survives the (111) test, so border rank > 5 (it is <= 6 by its 4 + 2 terms).
  Controls: G221 5 (Schoenhage's <2,1,2> (+) <1,1,1>, border rank 5) and G222 6 have survivors.
"""
import itertools, sys, random, json, time
from fractions import Fraction as F

# ---------------------------------------------------------------- tensors
def tensor(kind, k, n, q):
    A = [f'x{i}' for i in range(1, k+1)] + [f'p{s}' for s in range(1, q+1)] + (['c'] if kind == 'S' else [])
    B = [f'y{j}' for j in range(1, n+1)] + [f'q{s}' for s in range(1, q+1)]
    C = [f'z{i}{j}' for i in range(1, k+1) for j in range(1, n+1)] + ['z0']
    E = [(f'x{i}', f'y{j}', f'z{i}{j}') for i in range(1, k+1) for j in range(1, n+1)]
    E += [(f'p{s}', f'q{s}', 'z0') for s in range(1, q+1)]
    if kind == 'S':
        E += [('c', 'y1', 'z0')]
    T = {(A.index(a), B.index(b), C.index(c)): F(1) for a, b, c in E}
    return A, B, C, T

# ---------------------------------------------------------------- exact linear algebra
def rref(rows, ncols):
    M = [list(r) for r in rows]
    piv = []
    rk = 0
    for col in range(ncols):
        p = next((i for i in range(rk, len(M)) if M[i][col] != 0), None)
        if p is None:
            continue
        M[rk], M[p] = M[p], M[rk]
        pv = M[rk][col]
        M[rk] = [v / pv for v in M[rk]]
        for i in range(len(M)):
            if i != rk and M[i][col] != 0:
                f = M[i][col]
                M[i] = [a - f*b for a, b in zip(M[i], M[rk])]
        piv.append(col); rk += 1
    return M[:rk], piv

def rank(rows, ncols):
    if not rows:
        return 0
    return len(rref(rows, ncols)[0])

def nullspace(rows, ncols):
    R, piv = rref(rows, ncols)
    free = [c for c in range(ncols) if c not in piv]
    basis = []
    for f in free:
        v = [F(0)]*ncols; v[f] = F(1)
        for r, pc in zip(R, piv):
            v[pc] = -r[f]
        basis.append(v)
    return basis

# ---------------------------------------------------------------- symmetry
def stabilizer(A, B, C, T):
    """Lie algebra of the stabiliser of T in gl(A)+gl(B)+gl(C), as triples of matrices."""
    na, nb, nc = len(A), len(B), len(C)
    nun = na*na + nb*nb + nc*nc
    def ix(f, i, j):
        return [0, na*na, na*na+nb*nb][f] + i*[na, nb, nc][f] + j
    eqs = []
    for a in range(na):
        for b in range(nb):
            for c in range(nc):
                row = [F(0)]*nun
                # (X.T)[a,b,c] = sum_a' X[a,a'] T[a',b,c]
                for (a2, b2, c2), v in T.items():
                    if b2 == b and c2 == c: row[ix(0, a, a2)] += v
                    if a2 == a and c2 == c: row[ix(1, b, b2)] += v
                    if a2 == a and b2 == b: row[ix(2, c, c2)] += v
                eqs.append(row)
    return eqs, ix, nun

def torus_and_roots(A, B, C, T, seed=1):
    na, nb, nc = len(A), len(B), len(C)
    eqs, ix, nun = stabilizer(A, B, C, T)
    g = nullspace(eqs, nun)
    # diagonal torus: unknowns restricted to the diagonals
    diag = [ix(0, i, i) for i in range(na)] + [ix(1, i, i) for i in range(nb)] + [ix(2, i, i) for i in range(nc)]
    sub = [[r[d] for d in diag] for r in eqs]
    tor = nullspace(sub, len(diag))
    m = len(tor)
    # weight of basis vector e of factor f: vector (h_1(e),...,h_m(e))
    wt = {}
    for f, nf, off in [(0, na, 0), (1, nb, na), (2, nc, na+nb)]:
        for i in range(nf):
            wt[(f, i)] = tuple(tor[t][off+i] for t in range(m))
    # weight spaces of g
    def sub_w(w1, w2):
        return tuple(a - b for a, b in zip(w1, w2))
    groups = {}
    for f, nf in [(0, na), (1, nb), (2, nc)]:
        for i in range(nf):
            for j in range(nf):
                groups.setdefault(sub_w(wt[(f, i)], wt[(f, j)]), []).append(ix(f, i, j))
    rnd = random.Random(seed)
    ell = [rnd.randint(1000, 10**6) for _ in range(m)]
    roots = []
    zero = tuple(F(0) for _ in range(m))
    dims = {}
    for w, unk in groups.items():
        others = [u for u in range(nun) if u not in unk]
        # g_w = g intersect span(unk): solve eqs with others = 0
        subeqs = [[r[u] for u in unk] for r in eqs]
        ns = nullspace(subeqs, len(unk))
        dims[w] = len(ns)
        if w == zero or not ns:
            continue
        lv = sum(F(l)*x for l, x in zip(ell, w))
        assert lv != 0
        if lv > 0:
            for v in ns:
                full = [F(0)]*nun
                for u, x in zip(unk, v):
                    full[u] = x
                roots.append((w, full))
    def unpack(full):
        X = [[full[ix(0, i, j)] for j in range(na)] for i in range(na)]
        Y = [[full[ix(1, i, j)] for j in range(nb)] for i in range(nb)]
        Z = [[full[ix(2, i, j)] for j in range(nc)] for i in range(nc)]
        return X, Y, Z
    info = dict(dim_stab=len(g), dim_torus=m, dim_g0=dims.get(zero, 0),
                n_pos=len(roots), dim_check=sum(dims.values()))
    return wt, [(w, unpack(fl)) for w, fl in roots], info

# ---------------------------------------------------------------- polynomials on A*+B*+C*
# a monomial is a sorted tuple of variables (f, i) meaning the dual basis vector of factor f index i.
def mono_wt(mon, wt, m):
    s = [F(0)]*m
    for v in mon:
        for t in range(m):
            s[t] -= wt[v][t]        # dual vectors carry minus the weight
    return tuple(s)

def monomials(dims, deg):
    out = [()]
    for f in range(3):
        nxt = []
        for comb in itertools.combinations_with_replacement(range(dims[f]), deg[f]):
            for mo in out:
                nxt.append(mo + tuple((f, i) for i in comb))
        out = nxt
    return [tuple(sorted(mo)) for mo in out]

def act(root, poly):
    """Lie algebra element (X,Y,Z) acting on a polynomial in the dual variables: on factor f it
    acts on the dual basis by -M^T, i.e. alpha_j -> -sum_i M[j][i] alpha_i."""
    mats = root
    out = {}
    for mon, cf in poly.items():
        for pos, (f, j) in enumerate(mon):
            M = mats[f]
            for i in range(len(M)):
                if M[j][i] != 0:
                    newm = tuple(sorted(mon[:pos] + ((f, i),) + mon[pos+1:]))
                    out[newm] = out.get(newm, F(0)) - M[j][i]*cf
    return {k: v for k, v in out.items() if v != 0}

def mul(p1, p2):
    out = {}
    for m1, c1 in p1.items():
        for m2, c2 in p2.items():
            m = tuple(sorted(m1 + m2))
            out[m] = out.get(m, F(0)) + c1*c2
    return {k: v for k, v in out.items() if v != 0}

# ---------------------------------------------------------------- the setup
class Setup:
    def __init__(self, A, B, C, T, r):
        self.A, self.B, self.C, self.T, self.r = A, B, C, T, r
        self.dims = (len(A), len(B), len(C))
        self.wt, self.roots, self.info = torus_and_roots(A, B, C, T)
        self.m = len(next(iter(self.wt.values())))

    def name(self, v):
        return [self.A, self.B, self.C][v[0]][v[1]] + '*'

    def pstr(self, p):
        return ' + '.join(f'{c}*' + '.'.join(self.name(v) for v in mo) for mo, c in sorted(p.items()))

    def ann_weight_basis(self, deg):
        """Weight basis of Ann(T) in multidegree deg (only degrees with total 2 or 3 are relevant);
        returns dict weight -> list of polys (basis of that weight space)."""
        mons = monomials(self.dims, deg)
        byw = {}
        for mo in mons:
            byw.setdefault(mono_wt(mo, self.wt, self.m), []).append(mo)
        out = {}
        for w, ms in byw.items():
            # conditions: pairing with T contracted. For total degree 2 with two distinct factors
            # (f,g), Ann = the polys p with sum_{mon} p[mon] T(..) = 0 for each basis vector of
            # the remaining factor. For degree with a repeated factor or degree 3 (1,1,1) we only
            # need (1,1,1) where Ann = T-perp hyperplane-ish; we handle the cases used below.
            if sum(deg) == 2 and max(deg) == 1:
                f, g = [i for i in range(3) if deg[i] == 1]
                h = 3 - f - g
                eqs = []
                for k in range(self.dims[h]):
                    row = []
                    for mo in ms:
                        idx = [None]*3
                        for (ff, i) in mo: idx[ff] = i
                        idx[h] = k
                        row.append(self.T.get(tuple(idx), F(0)))
                    eqs.append(row)
                ns = nullspace(eqs, len(ms))
            elif sum(deg) == 3 and deg == (1, 1, 1):
                row = []
                for mo in ms:
                    idx = [None]*3
                    for (ff, i) in mo: idx[ff] = i
                    row.append(self.T.get(tuple(idx), F(0)))
                ns = nullspace([row], len(ms))
            else:
                # T has no component of this multidegree: everything annihilates T
                ns = [[F(1) if a == b else F(0) for b in range(len(ms))] for a in range(len(ms))]
            if ns:
                out[w] = [{mo: c for mo, c in zip(ms, v) if c != 0} for v in ns]
        return out, mons

    def fixed_subspaces(self, deg):
        """All B-fixed subspaces of Ann(T)_deg of dimension dim(S^deg) - min(r, dim S^deg).
        Requires 1-dimensional weight spaces of Ann(T)_deg, except for the forced case."""
        W, mons = self.ann_weight_basis(deg)
        total = len(mons)
        target = total - min(self.r, total)
        dimW = sum(len(v) for v in W.values())
        if target > dimW:
            return [], dict(total=total, target=target, dimW=dimW)
        if target == dimW:
            return [[p for v in W.values() for p in v]], dict(total=total, target=target, dimW=dimW, forced=True)
        mult = max(len(v) for v in W.values())
        if mult > 1:
            raise NotImplementedError(f'weight multiplicity {mult} in degree {deg}')
        ws = list(W.keys())
        vec = {w: W[w][0] for w in ws}
        # closure graph: w -> set of weights w' with root.vec[w] having nonzero component at w'
        edges = {w: set() for w in ws}
        for w in ws:
            for rw, root in self.roots:
                img = act(root, vec[w])
                if img:
                    w2 = tuple(a + b for a, b in zip(w, rw))  # alpha_k -> alpha_j, weight -wt(j) = -wt(k) + rw
                    # sanity: img must be a multiple of vec[w2]
                    assert w2 in vec, (deg, w, rw)
                    base = vec[w2]
                    k0 = next(iter(base))
                    ratio = img.get(k0, F(0)) / base[k0]
                    assert {k: v for k, v in img.items()} == {k: ratio*v for k, v in base.items()}, 'not multiple'
                    edges[w].add(w2)
        res = []
        for sub in itertools.combinations(range(len(ws)), target):
            S = {ws[i] for i in sub}
            if all(edges[w] <= S for w in S):
                res.append([vec[w] for w in ws if w in S])
        return res, dict(total=total, target=target, dimW=dimW, n=len(res))

    def test(self, deg, parts):
        """parts: list of (list of polys, factor f) meaning polys * (dual basis of factor f).
        Returns (dim of span, ambient dim, needed max = ambient - min(r, ambient))."""
        mons = monomials(self.dims, deg)
        mi = {mo: t for t, mo in enumerate(mons)}
        byw = {}
        for polys, f in parts:
            for p in polys:
                for i in range(self.dims[f]):
                    q = mul(p, {((f, i),): F(1)})
                    w = mono_wt(next(iter(q)), self.wt, self.m)
                    byw.setdefault(w, []).append(q)
        total = 0
        for w, qs in byw.items():
            ms = sorted({mo for q in qs for mo in q})
            loc = {mo: t for t, mo in enumerate(ms)}
            rows = []
            for q in qs:
                row = [F(0)]*len(ms)
                for mo, c in q.items(): row[loc[mo]] = c
                rows.append(row)
            total += rank(rows, len(ms))
        amb = len(mons)
        return total, amb, amb - min(self.r, amb)


def run(kind, k, n, q, r, out):
    t0 = time.time()
    A, B, C, T = tensor(kind, k, n, q)
    S = Setup(A, B, C, T, r)
    log = lambda *a: (print(*a), out.write(' '.join(map(str, a)) + '\n'))
    log(f'== {kind}({k},{n},{q}), r = {r}; A={A} B={B} C={C}')
    log('symmetry:', S.info)
    for w, (X, Y, Z) in S.roots:
        terms = []
        for f, M, names in [(0, X, A), (1, Y, B), (2, Z, C)]:
            for i in range(len(M)):
                for j in range(len(M)):
                    if M[i][j] != 0: terms.append(f'{M[i][j]}*{names[i]}<-{names[j]}')
        log('  positive root vector:', ', '.join(terms))
    cands = {}
    def get(deg):
        if deg not in cands:
            try:
                res, inf = S.fixed_subspaces(deg)
            except NotImplementedError as e:
                log(f'  {deg}: {e}'); res, inf = None, None
            cands[deg] = res
            if res is not None:
                log(f'  candidates {deg}: {len(res)}  {inf}')
        return cands[deg]
    def unit(f): return tuple(1 if i == f else 0 for i in range(3))
    def add(a, b): return tuple(x+y for x, y in zip(a, b))
    # stage 1: (111) test on triples of (110),(101),(011) candidates
    L1 = [(1, 1, 0), (1, 0, 1), (0, 1, 1)]
    for e in L1:
        if get(e) is None:
            log(f'  degree {e} is not multiplicity-free: this script does not apply (use border_apolarity_family.py)'); return S, cands, None
        if not get(e):
            log(f'  no candidate in degree {e}: border rank > {r}'); return S, cands, []
    survivors = []
    for choice in itertools.product(*[range(len(cands[e])) for e in L1]):
        sel = dict(zip(L1, choice))
        parts = [(cands[e][sel[e]], f) for e in L1 for f in range(3) if add(e, unit(f)) == (1, 1, 1)]
        dim, amb, mx = S.test((1, 1, 1), parts)
        log(f'   (111) test {choice}: dim {dim}, allowed <= {mx}', 'PASS' if dim <= mx else 'fail')
        if dim <= mx:
            survivors.append(sel)
    log(f'  stage 1 survivors: {len(survivors)}')
    # stage 2: (210),(120),(201),(021),(102),(012) tests with the degree-2 pure components
    stage2 = []
    for sel in survivors:
        for d, e2, f2 in [((2, 1, 0), (2, 0, 0), 1), ((1, 2, 0), (0, 2, 0), 0), ((2, 0, 1), (2, 0, 0), 2),
                          ((0, 2, 1), (0, 2, 0), 2), ((1, 0, 2), (0, 0, 2), 0), ((0, 1, 2), (0, 0, 2), 1)]:
            mixed = [(cands[e][sel[e]], f) for e in L1 for f in range(3) if add(e, unit(f)) == d]
            dim0, amb, mx = S.test(d, mixed)
            c2 = get(e2)
            if c2 is None:
                log(f'   {d}: mixed part alone dim {dim0} <= {mx}?', dim0 <= mx, '(pure part not enumerated)')
                continue
            ok = [i for i, P in enumerate(c2) if S.test(d, mixed + [(P, f2)])[0] <= mx]
            log(f'   {d}: mixed part alone dim {dim0}, allowed {mx}; pure {e2} candidates passing: {len(ok)}/{len(c2)}')
        stage2.append(sel)
    log(f'  time {time.time()-t0:.1f}s')
    return S, cands, survivors


if __name__ == '__main__':
    which = sys.argv[1] if len(sys.argv) > 1 else 'G222'
    r = int(sys.argv[2]) if len(sys.argv) > 2 else 5
    kind, k, n, q = which[0], int(which[1]), int(which[2]), int(which[3])
    import io
    run(kind, k, n, q, r, io.StringIO())


==> anc/border_apolarity_family.S221_5.out <==
== S(2,2,1), r = 5 (general enumeration with P^1 families)
symmetry: {'dim_stab': 12, 'dim_torus': 6, 'dim_g0': 6, 'n_pos': 1, 'dim_check': 12}
  candidates (1, 1, 0): 1 {'forced': True}
  candidates (1, 0, 1): 35 {'total': 20, 'target': 15, 'dimW': 17, 'n': 35, 'families': 1}
  candidates (0, 1, 1): 6 {'total': 15, 'target': 10, 'dimW': 11, 'n': 6, 'families': 0}
   (111) (0, 0, 0): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 0, 1): generic dim 58, allowed <= 55, drops [(0, 57), (-1, 57)]: fail
   (111) (0, 0, 2): generic dim 59, allowed <= 55, drops [(0, 58)]: fail
   (111) (0, 0, 3): generic dim 59, allowed <= 55, drops [(0, 58)]: fail
   (111) (0, 0, 4): generic dim 59, allowed <= 55, drops [(0, 58)]: fail
   (111) (0, 0, 5): generic dim 59, allowed <= 55, drops [(0, 58)]: fail
   (111) (0, 1, 0): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 1, 1): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 1, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 1, 3): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 1, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 1, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 2, 0): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 2, 1): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 2, 2): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 2, 3): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 2, 4): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 2, 5): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 3, 0): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 3, 1): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 3, 2): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 3, 3): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 3, 4): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 3, 5): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 4, 0): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 4, 1): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 4, 2): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 4, 3): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 4, 4): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 4, 5): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 5, 0): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 5, 1): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 5, 2): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 5, 3): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 5, 4): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 5, 5): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 6, 0): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 6, 1): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 6, 2): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 6, 3): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 6, 4): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 6, 5): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 7, 0): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 7, 1): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 7, 2): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 7, 3): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 7, 4): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 7, 5): generic dim 56, allowed <= 55, drops []: fail
   (111) (0, 8, 0): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 8, 1): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 8, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 8, 3): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 8, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 8, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 9, 0): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 9, 1): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 9, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 9, 3): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 9, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 9, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 10, 0): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 10, 1): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 10, 2): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 10, 3): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 10, 4): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 10, 5): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 11, 0): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 11, 1): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 11, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 11, 3): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 11, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 11, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 12, 0): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 12, 1): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 12, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 12, 3): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 12, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 12, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 13, 0): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 13, 1): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 13, 2): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 13, 3): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 13, 4): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 13, 5): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 14, 0): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 14, 1): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 14, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 14, 3): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 14, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 14, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 15, 0): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 15, 1): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 15, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 15, 3): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 15, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 15, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 16, 0): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 16, 1): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 16, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 16, 3): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 16, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 16, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 17, 0): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 17, 1): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 17, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 17, 3): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 17, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 17, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 18, 0): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 18, 1): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 18, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 18, 3): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 18, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 18, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 19, 0): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 19, 1): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 19, 2): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 19, 3): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 19, 4): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 19, 5): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 20, 0): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 20, 1): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 20, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 20, 3): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 20, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 20, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 21, 0): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 21, 1): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 21, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 21, 3): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 21, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 21, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 22, 0): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 22, 1): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 22, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 22, 3): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 22, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 22, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 23, 0): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 23, 1): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 23, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 23, 3): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 23, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 23, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 24, 0): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 24, 1): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 24, 2): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 24, 3): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 24, 4): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 24, 5): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 25, 0): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 25, 1): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 25, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 25, 3): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 25, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 25, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 26, 0): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 26, 1): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 26, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 26, 3): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 26, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 26, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 27, 0): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 27, 1): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 27, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 27, 3): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 27, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 27, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 28, 0): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 28, 1): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 28, 2): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 28, 3): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 28, 4): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 28, 5): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 29, 0): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 29, 1): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 29, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 29, 3): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 29, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 29, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 30, 0): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 30, 1): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 30, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 30, 3): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 30, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 30, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 31, 0): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 31, 1): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 31, 2): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 31, 3): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 31, 4): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 31, 5): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 32, 0): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 32, 1): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 32, 2): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 32, 3): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 32, 4): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 32, 5): generic dim 59, allowed <= 55, drops []: fail
   (111) (0, 33, 0): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 33, 1): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 33, 2): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 33, 3): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 33, 4): generic dim 58, allowed <= 55, drops []: fail
   (111) (0, 33, 5): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 34, 0): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 34, 1): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 34, 2): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 34, 3): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 34, 4): generic dim 57, allowed <= 55, drops []: fail
   (111) (0, 34, 5): generic dim 55, allowed <= 55, drops []: PASS (generic)
  (111) survivors: 1


==> anc/border_apolarity_family.S222_5.out <==
== S(2,2,2), r = 5 (general enumeration with P^1 families)
symmetry: {'dim_stab': 16, 'dim_torus': 7, 'dim_g0': 7, 'n_pos': 2, 'dim_check': 16}
  candidates (1, 1, 0): 1 {'forced': True}
  candidates (1, 0, 1): 8 {'total': 25, 'target': 20, 'dimW': 21, 'n': 8, 'families': 0}
  candidates (0, 1, 1): 1 {'forced': True}
   (111) (0, 0, 0): generic dim 98, allowed <= 95, drops []: fail
   (111) (0, 1, 0): generic dim 99, allowed <= 95, drops []: fail
   (111) (0, 2, 0): generic dim 99, allowed <= 95, drops []: fail
   (111) (0, 3, 0): generic dim 99, allowed <= 95, drops []: fail
   (111) (0, 4, 0): generic dim 99, allowed <= 95, drops []: fail
   (111) (0, 5, 0): generic dim 99, allowed <= 95, drops []: fail
   (111) (0, 6, 0): generic dim 99, allowed <= 95, drops []: fail
   (111) (0, 7, 0): generic dim 98, allowed <= 95, drops []: fail
  (111) survivors: 0


==> anc/border_apolarity_family.py <==
"""Ancillary file of the paper (see border_apolarity.py); supports the controls of Proposition 3.2.
Extension of border_apolarity.py for weight spaces of multiplicity 2 (needed only for the controls
S(2,2,1) and S(2,2,2)): a B-fixed subspace may meet a 2-dimensional weight space W_w in a line
<v1 + t v2> (or <v2>), a P^1-family.  Closure under the raising operators is solved for t exactly;
a test on a family is decided exactly: the generic rank, and the finitely many t where the rank
drops (roots of the gcd of determinants of random square projections of each t-dependent weight
block; each root is then checked exactly)."""
import itertools, random
from fractions import Fraction as F
import sympy as sp
from border_apolarity import Setup, act, mul, monomials, mono_wt, rank, tensor

t = sp.Symbol('t')

def has_t(polys):
    return any(isinstance(c, sp.Basic) and c.has(t) for p in polys for c in p.values())

def subs(polys, val):
    out = []
    for p in polys:
        q = {}
        for mo, c in p.items():
            v = sp.sympify(c).subs(t, val) if isinstance(c, sp.Basic) else c
            v = F(int(sp.numer(v)), int(sp.denom(v))) if isinstance(v, sp.Basic) else v
            if v != 0: q[mo] = v
        out.append(q)
    return out

def fixed_subspaces_general(S, deg):
    W, mons = S.ann_weight_basis(deg)
    total = len(mons); target = total - min(S.r, total)
    dimW = sum(len(v) for v in W.values())
    if target > dimW: return [], dict(total=total, target=target, dimW=dimW)
    if target == dimW: return [[p for v in W.values() for p in v]], dict(forced=True)
    ws = list(W.keys())
    assert max(len(W[w]) for w in ws) <= 2
    res = []
    choices = [range(len(W[w]) + 1) for w in ws]
    for dims in itertools.product(*choices):
        if sum(dims) != target: continue
        # options for the line in each multiplicity-2 weight with dim 1
        line_ws = [w for w, d in zip(ws, dims) if d == 1 and len(W[w]) == 2]
        assert len(line_ws) <= 1
        opts = [None] if not line_ws else ['t', 'inf']
        for opt in opts:
            U = {}
            for w, d in zip(ws, dims):
                if d == len(W[w]): U[w] = list(W[w])
                elif d == 0: U[w] = []
                else:
                    v1, v2 = W[w]
                    if opt == 't':
                        U[w] = [{mo: v1.get(mo, 0) + t*v2.get(mo, 0) for mo in set(v1) | set(v2)}]
                    else:
                        U[w] = [v2]
            # closure conditions: for each u in U_w and root e, e.u in U_{w+rw}
            conds = []
            ok = True
            for w in ws:
                for u in U[w]:
                    for rw, root in S.roots:
                        img = act(root, u)
                        img = {k: sp.expand(v) if isinstance(v, sp.Basic) else v for k, v in img.items()}
                        img = {k: v for k, v in img.items() if v != 0}
                        if not img: continue
                        w2 = tuple(a + b for a, b in zip(w, rw))
                        if w2 not in U: ok = False; break
                        tgt = U[w2]
                        if len(tgt) == len(W[w2]): continue
                        if not tgt:
                            conds += list(img.values()); continue
                        base = tgt[0]
                        keys = sorted(set(img) | set(base))
                        k0 = keys
                        # img parallel to base: all 2x2 minors vanish
                        for a, b in itertools.combinations(keys, 2):
                            conds.append(sp.expand(sp.sympify(img.get(a, 0))*base.get(b, 0) - sp.sympify(img.get(b, 0))*base.get(a, 0)))
                    if not ok: break
                if not ok: break
            if not ok: continue
            conds = [c for c in (sp.sympify(c) for c in conds) if c != 0]
            polys = [p for w in ws for p in U[w]]
            if not conds:
                res.append(polys)
            elif opt == 't':
                sols = sp.solve(conds, t, dict=True)
                for s in sols:
                    val = s[t]
                    assert val.is_rational, val
                    res.append(subs(polys, val))
            # opt 'inf' or None with nonzero (constant) conds: excluded
    return res, dict(total=total, target=target, dimW=dimW, n=len(res),
                     families=sum(1 for c in res if has_t(c)))

def test_general(S, deg, parts, rnd=random.Random(7)):
    """Returns (pass_generic, generic_dim, mx, list of (t value, dim) where the dim drops)."""
    allp = [p for polys, f in parts for p in polys]
    if not has_t(allp):
        dim, amb, mx = S.test(deg, parts)
        return dim <= mx, dim, mx, []
    mons = monomials(S.dims, deg)
    amb = len(mons); mx = amb - min(S.r, amb)
    byw = {}
    for polys, f in parts:
        for p in polys:
            for i in range(S.dims[f]):
                q = mul(p, {((f, i),): F(1)})
                w = mono_wt(next(iter(q)), S.wt, S.m)
                byw.setdefault(w, []).append(q)
    const = 0; tblocks = []
    for w, qs in byw.items():
        ms = sorted({mo for q in qs for mo in q})
        M = sp.Matrix([[sp.expand(sp.sympify(q.get(mo, 0))) for mo in ms] for q in qs])
        if M.has(t): tblocks.append(M)
        else: const += M.rank()
    gen = 0; roots = set()
    for M in tblocks:
        val = sp.Rational(rnd.randint(10**5, 10**6), rnd.randint(1, 1000))
        g = M.subs(t, val).rank(); gen += g
        if g == 0: continue
        G = None
        for _ in range(3):
            P = sp.Matrix(g, M.rows, lambda i, j: rnd.randint(-5, 5))
            Q = sp.Matrix(M.cols, g, lambda i, j: rnd.randint(-5, 5))
            d = sp.Poly(sp.expand((P*M*Q).det(method='berkowitz')), t)
            G = d if G is None else sp.gcd(G, d)
        for rt in sp.roots(G, multiple=True) if G.degree() > 0 else []:
            roots.add(rt)
    drops = []
    for rt in roots:
        if not rt.is_rational:
            drops.append((rt, 'irrational root; not checked')); continue
        dim = const + sum(M.subs(t, rt).rank() for M in tblocks)
        drops.append((rt, dim))
    total = const + gen
    return total <= mx, total, mx, drops


def run_general(kind, k, n, q, r, log=print):
    A, B, C, T = tensor(kind, k, n, q)
    S = Setup(A, B, C, T, r)
    log(f'== {kind}({k},{n},{q}), r = {r} (general enumeration with P^1 families)')
    log('symmetry:', S.info)
    L1 = [(1, 1, 0), (1, 0, 1), (0, 1, 1)]
    cands = {}
    for e in L1:
        cands[e], inf = fixed_subspaces_general(S, e)
        log(f'  candidates {e}: {len(cands[e])} {inf}')
        if not cands[e]:
            log(f'  no candidate: border rank > {r}'); return 0
    unit = lambda f: tuple(1 if i == f else 0 for i in range(3))
    add = lambda a, b: tuple(x+y for x, y in zip(a, b))
    nsurv = 0
    for choice in itertools.product(*[range(len(cands[e])) for e in L1]):
        parts = [(cands[e][c], f) for e, c in zip(L1, choice) for f in range(3) if add(e, unit(f)) == (1, 1, 1)]
        ok, dim, mx, drops = test_general(S, (1, 1, 1), parts)
        passing_t = [rt for rt, d in drops if not isinstance(d, str) and d <= mx]
        unchecked = [rt for rt, d in drops if isinstance(d, str)]
        status = 'PASS (generic)' if ok else ('PASS at t in %s' % passing_t if passing_t else 'fail')
        if unchecked: status += f' [unchecked irrational t: {unchecked}]'
        log(f'   (111) {choice}: generic dim {dim}, allowed <= {mx}, drops {drops}: {status}')
        if ok or passing_t or unchecked: nsurv += 1
    log(f'  (111) survivors: {nsurv}')
    return nsurv

if __name__ == '__main__':
    import sys
    w = sys.argv[1] if len(sys.argv) > 1 else 'S222'; r = int(sys.argv[2]) if len(sys.argv) > 2 else 5
    run_general(w[0], int(w[1]), int(w[2]), int(w[3]), r, log=print)


==> anc/border_identity_scores.out <==
(k,n)=(3,3) q=4 R0=1: eps*gamma=0.003935 (x1.00) c=20.80 gamma=0.0688 eps=0.0572   [Schoenhage (3,3), reference]
(k,n)=(2,2) q=2 R0=1: eps*gamma=0.005825 (x1.48) c=10.23 gamma=0.0712 eps=0.0818   [q=(k-1)(n-1)+1: Coppersmith / disjoint bound]
(k,n)=(2,2) q=3 R0=1: eps*gamma=0.010413 (x2.65) c=9.77 gamma=0.0769 eps=0.1353   [shared letter, q'=(k-1)(n-1)+1]
(k,n)=(2,3) q=3 R0=1: eps*gamma=0.005489 (x1.39) c=14.37 gamma=0.0712 eps=0.0771   [q=(k-1)(n-1)+1]
(k,n)=(2,3) q=4 R0=1: eps*gamma=0.007401 (x1.88) c=13.97 gamma=0.0740 eps=0.1000   [shared letter, q'=(k-1)(n-1)+1]
(k,n)=(2,4) q=4 R0=1: eps*gamma=0.004720 (x1.20) c=18.52 gamma=0.0702 eps=0.0672   [q=(k-1)(n-1)+1]
(k,n)=(2,4) q=5 R0=1: eps*gamma=0.005730 (x1.46) c=18.14 gamma=0.0720 eps=0.0796   [open shape 2x4, effective length 5]
(k,n)=(2,5) q=6 R0=1: eps*gamma=0.004667 (x1.19) c=22.25 gamma=0.0703 eps=0.0664   [open shape 2x5, effective length 6]
(k,n)=(3,3) q=5 R0=1: eps*gamma=0.004771 (x1.21) c=20.36 gamma=0.0704 eps=0.0678   [q=(k-1)(n-1)+1]
(k,n)=(3,3) q=6 R0=1: eps*gamma=0.005495 (x1.40) c=20.02 gamma=0.0716 eps=0.0768   [shared letter, q'=(k-1)(n-1)+1]
(k,n)=(2,2) q=3 R0=2: no saving   [R0=2 at border bound]
(k,n)=(2,3) q=4 R0=2: no saving   [R0=2 at border bound]
(k,n)=(2,3) q=5 R0=2: no saving   [R0=2, shared]
(k,n)=(3,3) q=6 R0=2: no saving   [R0=2 at border bound]
(k,n)=(3,3) q=7 R0=2: no saving   [R0=2, shared]
(k,n)=(2,4) q=5 R0=2: no saving   [R0=2 at border bound]
(k,n)=(3,4) q=8 R0=2: no saving   [R0=2 at border bound]


==> anc/border_identity_scores.py <==
"""Ancillary file of the paper "Thin matrix products up to D <= N^0.172 and reductions that keep the whole
saving".  Supports Appendix A.1 (the details of Section 11), paragraphs "Exact identities" and "Border identities": the scores (epsilon*gamma,
profile model of profile_model.py)
  0.003935  Schoenhage's identity, (k,n) = (3,3), q = 4;
  0.005825  (2,2), q = 2: the tensor of Lemma 3.1 (the member k = n = 2 of the family below);
  0.005489, 0.004771, 0.004720  the family <k,1,n> plus an inner product of length (k-1)(n-1)+1 in kn+1 terms,
            for (2,3), (3,3), (2,4);
  0.005730  the open shape 2x4 at effective inner length 5 (and 0.004667 for 2x5 at 6): "at most 0.00573";
and further cases at the inner lengths the border-rank bounds of Appendix A leave open or exclude.
Profile: kn mixed terms (each covering one outer output and z0) and R0 pure-inner terms; O = kn outer outputs;
inner length q (a shared variable counted in q).
Usage: OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 python3 border_identity_scores.py   (needs numpy and profile_model.py beside it)
"""
import sys
sys.path.insert(0, '.')
from profile_model import refine

CASES = [  # (k, n, q, R0, note)
    (3, 3, 4, 1, "Schoenhage (3,3), reference"),
    (2, 2, 2, 1, "q=(k-1)(n-1)+1: Coppersmith / disjoint bound"),
    (2, 2, 3, 1, "shared letter, q'=(k-1)(n-1)+1"),
    (2, 3, 3, 1, "q=(k-1)(n-1)+1"),
    (2, 3, 4, 1, "shared letter, q'=(k-1)(n-1)+1"),
    (2, 4, 4, 1, "q=(k-1)(n-1)+1"),
    (2, 4, 5, 1, "open shape 2x4, effective length 5"),
    (2, 5, 6, 1, "open shape 2x5, effective length 6"),
    (3, 3, 5, 1, "q=(k-1)(n-1)+1"),
    (3, 3, 6, 1, "shared letter, q'=(k-1)(n-1)+1"),
    (2, 2, 3, 2, "R0=2 at border bound"),
    (2, 3, 4, 2, "R0=2 at border bound"),
    (2, 3, 5, 2, "R0=2, shared"),
    (3, 3, 6, 2, "R0=2 at border bound"),
    (3, 3, 7, 2, "R0=2, shared"),
    (2, 4, 5, 2, "R0=2 at border bound"),
    (3, 4, 8, 2, "R0=2 at border bound"),
]
if __name__ == "__main__":
    for k, n, q, R0, note in CASES:
        O = k*n
        v = refine([(O, 1, 1), (R0, 0, 1)], O, q)
        if v[1] is None:
            print(f"(k,n)=({k},{n}) q={q} R0={R0}: no saving   [{note}]", flush=True)
        else:
            print(f"(k,n)=({k},{n}) q={q} R0={R0}: eps*gamma={v[0]:.6f} (x{v[0]/0.003935:.2f}) c={v[1]:.2f} "
                  f"gamma={v[2]:.4f} eps={v[3]:.4f}   [{note}]", flush=True)


==> anc/border_rank_probe.out <==
G(2,2,1) Schoenhage, border 5 (control yes): best residuals^2 (max|param|): 3.4e-33 (2), 1.5e-32 (3), 1.9e-32 (2), 3.0e-32 (3)
S(2,2,1) Part I tensor, border 5 (control yes): best residuals^2 (max|param|): 2.7e-06 (247), 2.8e-06 (189), 2.8e-06 (140), 2.8e-06 (236)
S(2,2,2), Remark A.7: >= 6 (control no): best residuals^2 (max|param|): 1.0e+00 (78), 1.0e+00 (138), 1.0e+00 (153), 1.0e+00 (241)
G(2,2,3), Proposition A.4: >= 6 (control no): best residuals^2 (max|param|): 2.0e+00 (3), 2.0e+00 (2), 2.0e+00 (3), 2.0e+00 (2)
G(2,2,2), open: border 5?: best residuals^2 (max|param|): 1.0e+00 (2), 1.0e+00 (2), 1.0e+00 (3), 1.0e+00 (2)


==> anc/border_rank_probe.py <==
"""Ancillary file of the paper "Thin matrix products up to D <= N^0.172 and lossless reductions for 3SUM,
Exact Triangle and APSP" (Proposition 3.2, an illustration; the proof is border_apolarity.py).

Numerical border-rank probe (heuristic, not a proof).  It asks whether the disjoint tensor
G(2,2,2) = <2,1,2> (+) <1,2,1> (an outer product <2,1,2> and an inner product of length 2 with inner variables
disjoint from the outer ones) has border rank at most 5, i.e. whether a border identity of length 2 in five terms
with disjoint inner variables exists.  Proposition A.4 does not exclude it.

Method: Levenberg-Marquardt minimisation of || T - sum_{l<=r} a_l (x) b_l (x) c_l ||^2 from 12 random starts.  The
set of tensors of border rank <= r is the closure of the rank-<= r tensors, so the infimum is 0 exactly when the
border rank is <= r; for a border identity it is approached with growing parameters.  Controls of known status
are run alongside: G(2,2,1) (Schoenhage's partial product <2,1,2> (+) <1,1,1>, rank 5), S(2,2,1) (the tensor of
Part I, border rank 5, approached with growing parameters), S(2,2,2) (border rank >= 6 by Remark A.7) and
G(2,2,3) (border rank >= 6 by Proposition A.4).  The output shows, per tensor, the four smallest squared residuals
with the largest parameter in brackets.  A residual that stops at a positive plateau (1.0 or 2.0) with bounded
parameters, from every start, is the behaviour of the infeasible controls; it is evidence, not a proof, that the
border rank exceeds r.

Tensors as arrays T[a, b, c]: a = left variables (x_1..x_k, p_1..p_q[, c]), b = right variables
(y_1..y_n, q_1..q_q), c = outputs (z_11..z_kn, z_0).

Run: python3 border_rank_probe.py      (numpy; about 75 s)
"""
import numpy as np


def G(k, n, q):
    """<k,1,n> (+) <1,q,1>: outer product plus a disjoint inner product of length q."""
    T = np.zeros((k + q, n + q, k*n + 1), dtype=np.int64)
    for i in range(k):
        for j in range(n):
            T[i, j, i*n + j] = 1
    for s in range(q):
        T[k + s, n + s, k*n] = 1
    return T


def S_tensor(k, n, q):
    """S(k,n,q) of Appendix A: inner form sum_s p_s q_s + c y_1, with y_1 shared."""
    T = np.zeros((k + q + 1, n + q, k*n + 1), dtype=np.int64)
    for i in range(k):
        for j in range(n):
            T[i, j, i*n + j] = 1
    for s in range(q):
        T[k + s, n + s, k*n] = 1
    T[k + q, 0, k*n] = 1
    return T


def lm(T, r, seed, iters=3000):
    A, B, C = T.shape
    rng = np.random.default_rng(seed)
    th = rng.normal(size=r*(A + B + C))
    Tf = T.astype(float).reshape(-1)

    def unpack(t):
        return t[:r*A].reshape(r, A), t[r*A:r*(A+B)].reshape(r, B), t[r*(A+B):].reshape(r, C)

    def fj(t):
        a, b, c = unpack(t)
        res = np.einsum('la,lb,lc->abc', a, b, c).reshape(-1) - Tf
        Ja = np.einsum('ad,lb,lc->abcld', np.eye(A), b, c).reshape(A*B*C, r*A)
        Jb = np.einsum('la,bd,lc->abcld', a, np.eye(B), c).reshape(A*B*C, r*B)
        Jc = np.einsum('la,lb,cd->abcld', a, b, np.eye(C)).reshape(A*B*C, r*C)
        return res, np.hstack([Ja, Jb, Jc])

    f, J = fj(th); val = f @ f; lam = 1e-2
    for _ in range(iters):
        g = J.T @ f; Hm = J.T @ J
        ok = False
        for _ in range(30):
            step = np.linalg.solve(Hm + lam*np.diag(np.diag(Hm) + 1e-12), -g)
            f2, J2 = fj(th + step); v2 = f2 @ f2
            if v2 < val:
                th, f, J, val = th + step, f2, J2, v2; lam = max(lam/3, 1e-15); ok = True; break
            lam *= 4
        if not ok:
            break
    return val, np.abs(th).max()


if __name__ == "__main__":
    cases = [("G(2,2,1) Schoenhage, border 5 (control yes)", G(2, 2, 1), 5),
             ("S(2,2,1) Part I tensor, border 5 (control yes)", S_tensor(2, 2, 1), 5),
             ("S(2,2,2), Remark A.7: >= 6 (control no)", S_tensor(2, 2, 2), 5),
             ("G(2,2,3), Proposition A.4: >= 6 (control no)", G(2, 2, 3), 5),
             ("G(2,2,2), open: border 5?", G(2, 2, 2), 5)]
    for name, T, r in cases:
        res = sorted(lm(T, r, s) for s in range(12))
        print(f"{name}: best residuals^2 (max|param|): " +
              ", ".join(f"{v:.1e} ({m:.0f})" for v, m in res[:4]), flush=True)


==> anc/cw_decompositions.grouped.out <==
grouped q= 2 g= 1 R=  5  min Gamma/m=+1.1005 at c=1.73
grouped q= 2 g= 2 R=  4  min Gamma/m=+0.6945 at c=2.07
grouped q= 4 g= 1 R=  9  min Gamma/m=+1.5387 at c=1.05
grouped q= 4 g= 2 R=  7  min Gamma/m=+1.0997 at c=2.42
grouped q= 4 g= 4 R=  6  min Gamma/m=+0.6936 at c=2.93
grouped q= 6 g= 1 R= 13  min Gamma/m=+1.7037 at c=1.05
grouped q= 6 g= 2 R= 10  min Gamma/m=+1.3873 at c=2.59
grouped q= 6 g= 3 R=  9  min Gamma/m=+1.0991 at c=2.93
grouped q= 6 g= 6 R=  8  min Gamma/m=+0.6932 at c=3.95
grouped q= 8 g= 1 R= 17  min Gamma/m=+1.8281 at c=1.05
grouped q= 8 g= 2 R= 13  min Gamma/m=+1.5599 at c=1.05
grouped q= 8 g= 4 R= 11  min Gamma/m=+1.0988 at c=3.61
grouped q= 8 g= 8 R= 10  min Gamma/m=+0.6932 at c=4.98
grouped q=12 g= 1 R= 25  min Gamma/m=+2.0111 at c=1.05
grouped q=12 g= 2 R= 19  min Gamma/m=+1.7366 at c=1.05
grouped q=12 g= 3 R= 17  min Gamma/m=+1.6095 at c=3.44
grouped q=12 g= 4 R= 16  min Gamma/m=+1.3864 at c=3.95
grouped q=12 g= 6 R= 15  min Gamma/m=+1.0986 at c=4.98
grouped q=12 g=12 R= 14  min Gamma/m=+0.6963 at c=6.50
grouped q=16 g= 1 R= 33  min Gamma/m=+2.1449 at c=1.05
grouped q=16 g= 2 R= 25  min Gamma/m=+1.8672 at c=1.05
grouped q=16 g= 4 R= 21  min Gamma/m=+1.6097 at c=4.12
grouped q=16 g= 8 R= 19  min Gamma/m=+1.0990 at c=6.50
grouped q=16 g=16 R= 18  min Gamma/m=+0.6952 at c=9.55


==> anc/cw_decompositions.py <==
"""Ancillary file of the paper "Thin matrix products up to D <= N^0.172 and reductions that keep the whole
saving".  Supports Appendix A.1 (the details of Section 11), paragraph "Other tensors": for the Coppersmith-Winograd tensor T_CW(q) [CW90],
"other decompositions we tried give no saving either" (the numerical part of that statement).

Border decompositions of T_CW(q) other than the standard one, in the profile model of profile_model.py
(support-based leaf count, K = C(L,m) products per run):
  grouped(g): outer indices split into q/g groups of size g; each group has its own lambda*_G
     (covers the g outer outputs of G and z0); the lambda0's merge: profile [(q,1,1),(q/g,g,1),(1,0,1)],
     R = q + q/g + 1 (g = q is the standard decomposition, g = 1 gives every z_i two private-outer terms).
  robust: the grouped decompositions without the pure-inner term lambda0 (the only term that input pruning
     can remove).
  W-style: [(q,1,1),(q,1,0)], R = 2q.
  scan: profiles meeting only the necessary conditions of a CW decomposition
     (every z_i in >= 2 terms: sum mu*o >= 2q; z0 in >= q terms; R >= q+2),
     built as q private mixed terms (q,1,1) + a class of broad terms (mu_b, o_b, i_b) + r0 pure-inner terms.
Prints min over c of Gamma/m, the per-m log of (visited leaves)/(outputs); > 0 means no saving at any c.
Usage: python3 cw_decompositions.py [grouped|robust|wstyle|scan] [q ...]
       (needs numpy and profile_model.py beside it; e.g. "python3 cw_decompositions.py scan 2 4 8")
"""
import sys, os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from math import log
import numpy as np
from profile_model import Gamma, refine

def minGamma(cls, O, q, cs=None):
    R = sum(mu for mu, o, i in cls)
    if cs is None: cs = np.concatenate([np.linspace(1.05, 6, 30), np.linspace(6.5, 3*R + 12, 40)])
    best = None
    for c in cs:
        G, x = Gamma(cls, O, q, c, starts=3)
        if best is None or G < best[0]: best = (G, c)
    return best

if __name__ == "__main__":
    task = sys.argv[1] if len(sys.argv) > 1 else "grouped"
    QS = [int(a) for a in sys.argv[2:]]
    if task == "grouped":
        for q in (QS or [2, 4, 6, 8, 12, 16]):
            for g in [d for d in range(1, q+1) if q % d == 0]:
                cls = [(q, 1, 1), (q//g, g, 1), (1, 0, 1)]
                G, c = minGamma(cls, q, q)
                print(f"grouped q={q:2d} g={g:2d} R={q+q//g+1:3d}  min Gamma/m={G:+.4f} at c={c:.2f}", flush=True)
    elif task == "robust":
        for q in (QS or [2, 4, 8, 16]):
            for g in [d for d in range(1, q+1) if q % d == 0]:
                G, c = minGamma([(q, 1, 1), (q//g, g, 1)], q, q)
                print(f"robust (no lambda0) q={q:2d} g={g:2d}  min Gamma/m={G:+.4f} at c={c:.2f}", flush=True)
    elif task == "wstyle":
        for q in (QS or [2, 4, 8, 16]):
            G, c = minGamma([(q, 1, 1), (q, 1, 0)], q, q)
            print(f"W-style q={q:2d}  min Gamma/m={G:+.4f} at c={c:.2f}", flush=True)
    elif task == "scan":
        rows = []
        for q in (QS or [2, 3, 4, 6, 8, 12, 16]):
            for ob in sorted(set([1, 2, 3, 4, q//2, q]) - {0}):
                if ob > q: continue
                for mub in sorted(set([1, 2, (q + ob - 1)//ob, 2*((q + ob - 1)//ob)])):
                    for ib in [0, 1]:
                        for r0 in [0, 1, 2]:
                            cls = [(q, 1, 1), (mub, ob, ib)] + ([(r0, 0, 1)] if r0 else [])
                            R = q + mub + r0
                            cov = q + mub*ob
                            z0 = q + (mub if ib else 0) + r0
                            if cov < 2*q or z0 < q or R < q + 2: continue
                            G, c = minGamma(cls, q, q)
                            print(f"scan q={q:2d} broad=({mub},{ob},{ib}) r0={r0} R={R:3d}  min Gamma/m={G:+.4f} at c={c:.2f}", flush=True)


==> anc/cw_decompositions.robust.out <==
robust (no lambda0) q= 2 g= 1  min Gamma/m=+0.6945 at c=2.07
robust (no lambda0) q= 2 g= 2  min Gamma/m=+0.0004 at c=2.93
robust (no lambda0) q= 4 g= 1  min Gamma/m=+1.3876 at c=2.07
robust (no lambda0) q= 4 g= 2  min Gamma/m=+0.6936 at c=2.93
robust (no lambda0) q= 4 g= 4  min Gamma/m=+0.0000 at c=4.98
robust (no lambda0) q= 8 g= 1  min Gamma/m=+1.7675 at c=1.05
robust (no lambda0) q= 8 g= 2  min Gamma/m=+1.3867 at c=2.93
robust (no lambda0) q= 8 g= 4  min Gamma/m=+0.6932 at c=4.98
robust (no lambda0) q= 8 g= 8  min Gamma/m=+0.0000 at c=9.00
robust (no lambda0) q=16 g= 1  min Gamma/m=+2.1141 at c=1.05
robust (no lambda0) q=16 g= 2  min Gamma/m=+1.8264 at c=1.05
robust (no lambda0) q=16 g= 4  min Gamma/m=+1.3863 at c=4.98
robust (no lambda0) q=16 g= 8  min Gamma/m=+0.6952 at c=9.55
robust (no lambda0) q=16 g=16  min Gamma/m=+0.0002 at c=16.64


==> anc/cw_decompositions.wstyle.out <==
W-style q= 2  min Gamma/m=+0.3812 at c=1.05
W-style q= 4  min Gamma/m=+0.7278 at c=1.05
W-style q= 8  min Gamma/m=+1.0744 at c=1.05
W-style q=16  min Gamma/m=+1.4210 at c=1.05


==> anc/enum_functional.c <==
/* Orbit representatives of maps g: [K]^2 -> [K] under letter permutations of a, b, c
   and transposition of a, b (group order (K!)^3 * 2).
   g is the string g[a*K+b], a,b < K.  Canonical form: the lexicographically least string
   among RGS(g o sigma), sigma ranging over the (K!)^2*2 cell permutations, where RGS
   relabels values in order of first occurrence (the least relabelling under value
   permutations).  We enumerate all RGS strings (values in order of first occurrence,
   at most K values) and keep those equal to their canonical form (orderly generation).
   Output per representative:  g  |Stab_sigma|  |im g|  orbitsize
   orbitsize = (K!)^3*2 / (|{sigma : RGS(g o sigma) = g}| * (K-|im g|)!).
   Usage: enum_functional K worker nworkers > out   (work split by a prefix counter)
   Helper of q2_functional4.py; build: cc -O2 -o enum_functional enum_functional.c */
#include <stdio.h>
#include <stdlib.h>

static int K, N, NS;
static int sig[1152][16];
static int g[16];
static long long nrep = 0, ncand = 0, orbsum = 0;
static int worker, nworkers;
static long long split = 0;
#define SPLITDEPTH 7

static int fact(int n) { return n <= 1 ? 1 : n * fact(n - 1); }

static void perms(int k, int out[][4], int *cnt) {
    int p[4] = {0, 1, 2, 3}, c = 0;
    /* all permutations of 0..k-1 by brute force */
    for (int a = 0; a < k; a++) for (int b = 0; b < k; b++) for (int d = 0; d < (k > 2 ? k : 1); d++)
    for (int e = 0; e < (k > 3 ? k : 1); e++) {
        int q[4] = {a, b, d, e}, ok = 1;
        for (int i = 0; i < k; i++) for (int j = 0; j < i; j++) if (q[i] == q[j]) ok = 0;
        if (!ok) continue;
        for (int i = 0; i < k; i++) out[c][i] = q[i];
        c++;
    }
    (void)p;
    *cnt = c;
}

/* returns -1 if g is not canonical, else number of sigma with RGS(g o sigma) = g */
static int canon(void) {
    int st = 0;
    for (int s = 0; s < NS; s++) {
        int map[4] = {-1, -1, -1, -1}, nx = 0, cmp = 0;
        const int *S = sig[s];
        for (int i = 0; i < N; i++) {
            int v = g[S[i]];
            if (map[v] < 0) map[v] = nx++;
            int w = map[v];
            if (w < g[i]) { cmp = -1; break; }
            if (w > g[i]) { cmp = 1; break; }
        }
        if (cmp < 0) return -1;
        if (cmp == 0) st++;
    }
    return st;
}

static void rec(int i, int mx) {
    if (i == SPLITDEPTH) {
        if ((split++ % nworkers) != worker) return;
    }
    if (i == N) {
        ncand++;
        int st = canon();
        if (st > 0) {
            int m = mx + 1;
            long long order = (long long)fact(K) * fact(K) * fact(K) * 2;
            long long stab = (long long)st * fact(K - m);
            long long osz = order / stab;
            if (osz * stab != order) { fprintf(stderr, "bad stab\n"); exit(1); }
            for (int j = 0; j < N; j++) putchar('0' + g[j]);
            printf(" %d %d %lld\n", st, m, osz);
            nrep++;
            orbsum += osz;
        }
        return;
    }
    int top = mx + 1 < K - 1 ? mx + 1 : K - 1;
    for (int v = 0; v <= top; v++) {
        g[i] = v;
        rec(i + 1, v > mx ? v : mx);
    }
}

int main(int argc, char **argv) {
    K = atoi(argv[1]);
    worker = argc > 2 ? atoi(argv[2]) : 0;
    nworkers = argc > 3 ? atoi(argv[3]) : 1;
    N = K * K;
    int P[24][4], np;
    perms(K, P, &np);
    NS = 0;
    /* put the identity first? order irrelevant for correctness */
    for (int tr = 0; tr < 2; tr++)
        for (int x = 0; x < np; x++)
            for (int y = 0; y < np; y++) {
                for (int a = 0; a < K; a++)
                    for (int b = 0; b < K; b++)
                        sig[NS][a * K + b] = tr ? P[x][b] * K + P[y][a] : P[x][a] * K + P[y][b];
                NS++;
            }
    g[0] = 0;
    rec(1, 0);
    fprintf(stderr, "K=%d worker %d/%d: candidates %lld, representatives %lld, sum of orbit sizes %lld\n",
            K, worker, nworkers, ncand, nrep, orbsum);
    return 0;
}


==> anc/exact_ceiling.out <==
schoenhage: y_f=0.13518  c_min (gamma_exact=0) = 9.31681  (split form needs c > 10)
   eps at c_min, gamma=0: 0.12923   vs split ceiling 2 ln q/(R ln R) = 0.12041
   A(c_min)/ln q = 7.7384  T/ln q = 7.7365
   c=9.3268: gamma_exact=0.00011 eps=0.12909
   c=9.4168: gamma_exact=0.00113 eps=0.12784
   c=9.5000: gamma_exact=0.00206 eps=0.12671
   c=10.0000: gamma_exact=0.00735 eps=0.12031
   c=10.5000: gamma_exact=0.01224 eps=0.11451
squared: y_f=0.06897  c_min (gamma_exact=0) = 4.82680  (split form needs c > 5)
   eps at c_min, gamma=0: 0.17843   vs split ceiling 2 ln q/(R ln R) = 0.17227
   A(c_min)/ln q = 5.6043  T/ln q = 5.6032
   c=4.8368: gamma_exact=0.00025 eps=0.17806
   c=4.9268: gamma_exact=0.00250 eps=0.17475
   c=4.5000: gamma_exact=-0.00976 eps=0.19159
   c=5.0000: gamma_exact=0.00427 eps=0.17214
   c=5.5000: gamma_exact=0.01522 eps=0.15613


==> anc/exact_ceiling.py <==
"""Ancillary file of the paper "Thin matrix products up to D <= N^0.172 and lossless reductions for 3SUM, Exact Triangle and APSP"
(Part I).  Supports the last paragraph of Section 8: with W known in advance and the exact leaf count of
Remark 6.2, the range of D <= N^eps extends to about eps = 0.1784 for the squared construction (Schoenhage's
identity: 0.1292).  These are numerical roots (kind N), not theorems, and they concern only the non-adaptive
theorem (W given in advance).

Notation.  Rates are per m, in natural logarithms, for one half of the squared run; every rate of the squared run
doubles, so gamma and eps equal the half's values.  Here q is the inner length per level (the paper's q_0 of
Proposition 8.1), O the number of non-private terms, R the number of terms, c = L/m:
  Schoenhage's identity:      O = 9, q = 4, R = 10   (D = 4^m)
  squared construction, half: O = 4, q = 2, R = 5    (D = 4^m)
  alpha_d = C(m,d)(R-1)^d,  beta_d = C(L,m-d)(R-1)^(L-m+d),  kappa = 1/2 (|W| <= N^2/sqrt D).
Constraints (the paper's (m:eq:encrange) in rate form; the function T below is the tile-fit rate, not the paper's
set T(.) of Section 5):
  tile fit      ln N >= T(c) m,   T(c) = (c H(1/c) + (c-1) ln O)/2
  encodings     ln N >= (A(c) + gamma ln q) m,   A(c) = c ln R - T(c)
  so 1/eps = max(T, A + gamma ln q)/ln q.
Exact leaf count (Lemma 6.1(c), sum_d min(|U| alpha_d, beta_d)): gamma_exact(c) = -max_y min(f(y), b(y))/ln q with
  f(y) = H(y) + y ln(R-1) - kappa ln q        (rate of |U| alpha_d / M, d = y m),
  b(y) = c[H((1-y)/c) - H(1/c)] + y ln(R-1)   (rate of beta_d / M).
gamma_exact(c) > 0 iff the positive root y0(c) of b lies below the root y_f of f.  Below the threshold c_min the
leaves of some order are both more numerous than the tile's entries and needed by the wanted ones, so gamma <= 0;
the ceiling is eps at c_min with gamma = 0 (a supremum, not attained).  Unlike the split form, which needs c > R,
the exact count works down to c_min < R.

How to read the output: the line "eps at c_min, gamma=0" gives 0.17843 (squared) and 0.12923 (Schoenhage), against
the split-form limits 0.17227 and 0.12041 of Proposition 8.1; the last lines show gamma_exact and eps just above
c_min and at c = R.

Run: python3 exact_ceiling.py      (numpy, scipy; about 12 s)
"""
from math import log
import numpy as np
from scipy.optimize import brentq

PROF = {"schoenhage": dict(O=9, q=4, R=10), "squared": dict(O=4, q=2, R=5)}
KAPPA = 0.5


def H(x):
    return 0.0 if x <= 0 or x >= 1 else -x*log(x) - (1 - x)*log(1 - x)


def T(c, O, q, R): return 0.5*(c*H(1/c) + (c - 1)*log(O))
def A(c, O, q, R): return c*log(R) - T(c, O, q, R)


def eps_of(c, g, O, q, R):
    return log(q)/max(T(c, O, q, R), A(c, O, q, R) + g*log(q))


def gamma_exact_any(c, O, q, R, kappa=KAPPA):
    f = lambda y: H(y) + y*log(R - 1) - kappa*log(q)
    b = lambda y: c*(H((1 - y)/c) - H(1/c)) + y*log(R - 1)
    hi = (R - 1)/R
    # b is concave (b'' = -1/(1-y) - 1/(c-1+y) < 0); f increasing on [0,hi]; max of min(f,b):
    # scan finely, then refine at the crossing
    ys = np.linspace(1e-9, hi, 200001)
    fv = np.array([f(y) for y in ys]); bv = np.array([b(y) for y in ys])
    v = np.minimum(fv, bv); k = int(v.argmax()); G = v[k]
    return -G/log(q), ys[k]


for name in ("schoenhage", "squared"):
    P = PROF[name]; O, q, R = P["O"], P["q"], P["R"]
    yf = brentq(lambda y: H(y) + y*log(R - 1) - KAPPA*log(q), 1e-12, (R - 1)/R)
    g = lambda c: gamma_exact_any(c, O, q, R)[0]
    cmin = brentq(g, 1.5, R + 0.5, xtol=1e-10)
    print(f"{name}: y_f={yf:.5f}  c_min (gamma_exact=0) = {cmin:.5f}  (split form needs c > {R})")
    print(f"   eps at c_min, gamma=0: {eps_of(cmin, 0, O, q, R):.5f}   vs split ceiling 2 ln q/(R ln R) = {2*log(q)/(R*log(R)):.5f}")
    print(f"   A(c_min)/ln q = {A(cmin, O, q, R)/log(q):.4f}  T/ln q = {T(cmin, O, q, R)/log(q):.4f}")
    for c in (cmin + 0.01, cmin + 0.1, R - 0.5, R, R + 0.5):
        gg = g(c); print(f"   c={c:.4f}: gamma_exact={gg:.5f} eps={eps_of(c, gg, O, q, R):.5f}")


==> anc/example_squared.out <==
1. hashes
   Gamma = [[1, 1, 1]]   Delta = [[0, 1, 1], [1, 0, 1]]   (rows over F_2)
   good sets: [[1], [2], [3]]
2. the example
   w' = z21 z0 z12: Q = {2}, iota = (2, 1), S = {3}
   w'' = z0 z11 z22: Q = {1}, iota = (1, 2), S = {3}
   u' = x2 p2 x1: Q = {2}, P = {2}, iota = (2, 1)
   u'' = q y1 y2: P = {1}, S = {3}
   v' = y1 q y2: P = {2}, S = {3}
   v'' = p2 x1 x2: Q = {1}, P = {1}, iota = (1, 2)
   run of u: |P(u'')| - |P(u')| = 0;  run of v: |P(v'')| - |P(v')| = 0
   a_s[u] reads X_Q, Q = Q(u') = {2}, at row (iota(u'), Delta[S(u'')]) = ((2, 1), (1, 1)) and column (Gamma[P(u')], Gamma[P(u'')]) = ((1,), (1,))
   b_s[v] reads Y_Q, Q = Q(v'') = {1}, at row (Gamma[P(v')], Gamma[P(v'')]) = ((1,), (1,)) and column (Delta[S(v')], iota(v'')) = ((1, 1), (1, 2))
   Theorem 5.1 position for w: row (iota(w'), Delta[S(w'')]) = ((2, 1), (1, 1)), column (Delta[S(w')], iota(w'')) = ((1, 1), (1, 2))
   product of the six level coefficients gamma_l(u_l, v_l, w_l): 1
   nonzero summands of sum_s Mult(a_s, b_s)[w]: 4 (one per inner index, 2^m * 2^m = 4)
     s = +0: u = x2 p1 x1 | y1 y1 y2,  v = y1 y1 y2 | p1 x1 x2,  coeff 1,  inner index (Gamma[P(u')], Gamma[P(u'')]) = ((0,), (0,))
     s = +1: u = x2 p1 x1 | q y1 y2,  v = y1 y1 y2 | p2 x1 x2,  coeff 1,  inner index (Gamma[P(u')], Gamma[P(u'')]) = ((0,), (1,))
     s = -1: u = x2 p2 x1 | y1 y1 y2,  v = y1 q y2 | p1 x1 x2,  coeff 1,  inner index (Gamma[P(u')], Gamma[P(u'')]) = ((1,), (0,))
     s = +0: u = x2 p2 x1 | q y1 y2,  v = y1 q y2 | p2 x1 x2,  coeff 1,  inner index (Gamma[P(u')], Gamma[P(u'')]) = ((1,), (1,))
3. Theorem 5.1 by brute force at L = 3, m = 1: 2304 read output strings, 0 wrong


==> anc/example_squared.py <==
"""Ancillary file of the paper "Thin matrix products up to D <= N^0.172 and lossless reductions for 3SUM, Exact Triangle and APSP".

Generates every number of the worked example of the squared strings in Section 5 ("Strings", "The products",
Theorem 5.1) for L = 3, m = 1, and checks Theorem 5.1 on it by brute force.

  1. Hashes (the paper's re-indexing maps): Gamma is 1 x 3 and Delta is 2 x 3 over F_2.  The script takes the first pair, in lexicographic
     order of their entries, for which all three sets Q = {1}, {2}, {3} are good (Section 4).
  2. The strings of the example (levels 1, 2, 3 in each half):
        w' = z21 z0 z12,  w'' = z0 z11 z22   (output string w = w'w'')
        u' = x2 p2 x1,    u'' = q y1 y2      (left string u = u'u'')
        v' = y1 q y2,     v'' = p2 x1 x2     (right string v = v'v'')
     and their sets Q, P, S and index strings iota as defined in Section 5 (the paper writes T for P), the run s of u and of v, the row,
     column and inner indices at which a_s[u] and b_s[v] read X_Q and Y_Q, and the product of the level
     coefficients gamma_l (the coefficients in G + E of Lemma 3.1).
  3. Brute force: with random integer blocks X_Q, Y_Q for the good sets, the arrays a_s, b_s of the definition,
     and Mult(a_s, b_s)[w] = sum_{u,v} prod_l gamma_l(u_l, v_l, w_l) a_s[u] b_s[v] (Lemma 8 of the preprint),
     with nonzero entries (so that a summand vanishes only by the definitions), the sum over s = -1, 0, 1 equals the entry of X_{Q(w')} Y_{Q(w'')} named by Theorem 5.1, for every read
     output string w; and the nonzero summands for the example's w are listed.

Run: python3 example_squared.py   (standard library only).
"""
import itertools, random

L, m = 3, 1
XL = ['x1', 'x2', 'p1', 'p2']          # letters of an x-string
YL = ['y1', 'y2', 'q']                 # letters of a y-string
ZL = ['z11', 'z21', 'z12', 'z22', 'z0']

# G + E of Lemma 3.1, as {(x-letter, y-letter, z-letter): coefficient}
GE = {}
for i in (1, 2):
    for j in (1, 2):
        GE[(f'x{i}', f'y{j}', f'z{i}{j}')] = 1
GE[('p1', 'y1', 'z0')] = 1
GE[('p2', 'q', 'z0')] = 1
for mono, c in [(('p1', 'y1', 'z11'), 1), (('p2', 'y2', 'z12'), -1), (('p2', 'y2', 'z22'), 1),
                (('p2', 'q', 'z22'), 1), (('x2', 'q', 'z21'), -1), (('x2', 'q', 'z22'), 1)]:
    GE[mono] = GE.get(mono, 0) + c

def gamma_first(u, v, w):   # first half: left letter is an x-letter, right letter a y-letter
    return GE.get((u, v, w), 0)

def gamma_second(u, v, w):  # second half: left and right exchanged
    return GE.get((v, u, w), 0)

# ---------- F_2 helpers ----------
def colsum(M, P):
    """sum of the columns of M (list of rows) at the levels P (1-based), as a tuple over F_2"""
    return tuple(sum(row[l - 1] for l in P) % 2 for row in M)

def is_basis(M, P):
    cols = [tuple(row[l - 1] for row in M) for l in sorted(P)]
    span = {tuple(0 for _ in M)}
    for c in cols:
        new = {tuple((a + b) % 2 for a, b in zip(s, c)) for s in span}
        if new <= span:
            return False
        span |= new
    return len(span) == 2 ** len(M)

def good(Gam, Del, Q):
    return is_basis(Gam, Q) and is_basis(Del, set(range(1, L + 1)) - set(Q))

# ---------- 1. hashes ----------
def matrices(rows):
    for bits in itertools.product((0, 1), repeat=rows * L):
        yield [list(bits[r * L:(r + 1) * L]) for r in range(rows)]

ALLQ = [frozenset(c) for c in itertools.combinations(range(1, L + 1), m)]
Gam = Del = None
for G_ in matrices(m):
    for D_ in matrices(L - m):
        if all(good(G_, D_, Q) for Q in ALLQ):
            Gam, Del = G_, D_
            break
    if Gam:
        break
Qg = [Q for Q in ALLQ if good(Gam, Del, Q)]
print("1. hashes")
print(f"   Gamma = {Gam}   Delta = {Del}   (rows over F_2)")
print(f"   good sets: {[sorted(Q) for Q in Qg]}")

# ---------- string statistics (Section 5, 'Strings') ----------
def Qx(xi): return frozenset(l + 1 for l, a in enumerate(xi) if a in ('p1', 'p2'))
def Px(xi): return frozenset(l + 1 for l, a in enumerate(xi) if a == 'p2')
def iotax(xi): return tuple(int(a[1]) for a in xi if a in ('x1', 'x2'))
def Py(eta): return frozenset(l + 1 for l, a in enumerate(eta) if a == 'q')
def Sy(eta): return frozenset(l + 1 for l, a in enumerate(eta) if a == 'y2')
def Qz(ze): return frozenset(l + 1 for l, a in enumerate(ze) if a == 'z0')
def iotaz(ze): return tuple(int(a[1]) for a in ze if a != 'z0')
def Sz(ze): return frozenset(l + 1 for l, a in enumerate(ze) if a != 'z0' and a[2] == '2')

def fmt(S): return '{' + ','.join(map(str, sorted(S))) + '}'

# ---------- the arrays a_s, b_s ----------
rng = random.Random(1)
Xb, Yb = {}, {}
rows = [(i, d) for i in itertools.product((1, 2), repeat=L - m) for d in itertools.product((0, 1), repeat=L - m)]
inner = [(g1, g2) for g1 in itertools.product((0, 1), repeat=m) for g2 in itertools.product((0, 1), repeat=m)]
cols = [(d, i) for d in itertools.product((0, 1), repeat=L - m) for i in itertools.product((1, 2), repeat=L - m)]
for Q in Qg:
    Xb[Q] = {(r, c): rng.randint(1, 9) for r in rows for c in inner}
    Yb[Q] = {(c, k): rng.randint(1, 9) for c in inner for k in cols}

def a_s(s, u1, u2):
    Q = Qx(u1)
    if Q not in Qg or len(Py(u2)) - len(Px(u1)) != s:
        return 0
    return Xb[Q][((iotax(u1), colsum(Del, Sy(u2))), (colsum(Gam, Px(u1)), colsum(Gam, Py(u2))))]

def b_s(s, v1, v2):
    Q = Qx(v2)
    if Q not in Qg or len(Px(v2)) - len(Py(v1)) != s:
        return 0
    return Yb[Q][((colsum(Gam, Py(v1)), colsum(Gam, Px(v2))), (colsum(Del, Sy(v1)), iotax(v2)))]

XS = list(itertools.product(XL, repeat=L))
YS = list(itertools.product(YL, repeat=L))

def summands(w1, w2):
    out = []
    for u1 in XS:
        for v1 in YS:
            g1 = 1
            for l in range(L):
                g1 *= gamma_first(u1[l], v1[l], w1[l])
                if not g1: break
            if not g1: continue
            for u2 in YS:
                for v2 in XS:
                    g = g1
                    for l in range(L):
                        g *= gamma_second(u2[l], v2[l], w2[l])
                        if not g: break
                    if not g: continue
                    for s in range(-m, m + 1):
                        val = g * a_s(s, u1, u2) * b_s(s, v1, v2)
                        if val:
                            out.append((s, u1, u2, v1, v2, g, val))
    return out

# ---------- 2. the example ----------
w1, w2 = ('z21', 'z0', 'z12'), ('z0', 'z11', 'z22')
u1, u2 = ('x2', 'p2', 'x1'), ('q', 'y1', 'y2')
v1, v2 = ('y1', 'q', 'y2'), ('p2', 'x1', 'x2')
print("2. the example")
print(f"   w' = {' '.join(w1)}: Q = {fmt(Qz(w1))}, iota = {iotaz(w1)}, S = {fmt(Sz(w1))}")
print(f"   w'' = {' '.join(w2)}: Q = {fmt(Qz(w2))}, iota = {iotaz(w2)}, S = {fmt(Sz(w2))}")
print(f"   u' = {' '.join(u1)}: Q = {fmt(Qx(u1))}, P = {fmt(Px(u1))}, iota = {iotax(u1)}")
print(f"   u'' = {' '.join(u2)}: P = {fmt(Py(u2))}, S = {fmt(Sy(u2))}")
print(f"   v' = {' '.join(v1)}: P = {fmt(Py(v1))}, S = {fmt(Sy(v1))}")
print(f"   v'' = {' '.join(v2)}: Q = {fmt(Qx(v2))}, P = {fmt(Px(v2))}, iota = {iotax(v2)}")
su = len(Py(u2)) - len(Px(u1)); sv = len(Px(v2)) - len(Py(v1))
print(f"   run of u: |P(u'')| - |P(u')| = {su};  run of v: |P(v'')| - |P(v')| = {sv}")
print(f"   a_s[u] reads X_Q, Q = Q(u') = {fmt(Qx(u1))}, at row (iota(u'), Delta[S(u'')]) = "
      f"({iotax(u1)}, {colsum(Del, Sy(u2))}) and column (Gamma[P(u')], Gamma[P(u'')]) = "
      f"({colsum(Gam, Px(u1))}, {colsum(Gam, Py(u2))})")
print(f"   b_s[v] reads Y_Q, Q = Q(v'') = {fmt(Qx(v2))}, at row (Gamma[P(v')], Gamma[P(v'')]) = "
      f"({colsum(Gam, Py(v1))}, {colsum(Gam, Px(v2))}) and column (Delta[S(v')], iota(v'')) = "
      f"({colsum(Del, Sy(v1))}, {iotax(v2)})")
print(f"   Theorem 5.1 position for w: row (iota(w'), Delta[S(w'')]) = ({iotaz(w1)}, {colsum(Del, Sz(w2))}),"
      f" column (Delta[S(w')], iota(w'')) = ({colsum(Del, Sz(w1))}, {iotaz(w2)})")
coef = 1
for l in range(L):
    coef *= gamma_first(u1[l], v1[l], w1[l]) * gamma_second(u2[l], v2[l], w2[l])
print(f"   product of the six level coefficients gamma_l(u_l, v_l, w_l): {coef}")
S = summands(w1, w2)
print(f"   nonzero summands of sum_s Mult(a_s, b_s)[w]: {len(S)} (one per inner index, 2^m * 2^m = {4 ** m})")
for (s, a1, a2, b1, b2, g, val) in S:
    print(f"     s = {s:+d}: u = {' '.join(a1)} | {' '.join(a2)},  v = {' '.join(b1)} | {' '.join(b2)},  coeff {g},"
          f"  inner index (Gamma[P(u')], Gamma[P(u'')]) = ({colsum(Gam, Px(a1))}, {colsum(Gam, Py(a2))})")
assert any((a1, a2, b1, b2) == (u1, u2, v1, v2) and s == 0 for (s, a1, a2, b1, b2, g, val) in S)

# ---------- 3. Theorem 5.1 on all read outputs ----------
ZS = list(itertools.product(ZL, repeat=L))
bad = tot = 0
for w1_ in ZS:
    if Qz(w1_) not in Qg: continue
    for w2_ in ZS:
        if Qz(w2_) not in Qg: continue
        tot += 1
        lhs = sum(val for (*_, val) in summands(w1_, w2_))
        I = (iotaz(w1_), colsum(Del, Sz(w2_))); J = (colsum(Del, Sz(w1_)), iotaz(w2_))
        rhs = sum(Xb[Qz(w1_)][(I, c)] * Yb[Qz(w2_)][(c, J)] for c in inner)
        bad += lhs != rhs
print(f"3. Theorem 5.1 by brute force at L = {L}, m = {m}: {tot} read output strings, {bad} wrong")
assert bad == 0


==> anc/explicit_constants.out <==
kappa_g = phi_inf^2 = 0.0833986;  (25/4)/kappa_g = 74.941  (<= 75: True)

== calibration: the preprint's Corollary 26 (c = 21, theta = 1/9)
  gamma = 0.06400, q = 0.42774, Lambda = 4.1986e+10, 4^18/Lambda = 1.6367, m0 = 58 (preprint: m >= 60)
  rate value at c=21, q=0.43 (the preprint's Table 2): 0.064  [should be 0.0640 at eps = R_21(gamma)]
  R_21(gamma) = 0.0567 (the preprint's Table 2: 0.056); best gamma at that eps with q = 0.4277: 0.0640

== explicit squared corollary at N >= D^18 (c = 14.5, theta = 1/19)
  gamma_box = 0.09236, q = 0.40274, 1/2 - q = 0.09726, rho_c = 0.2963, 1/(1-rho_c) = 1.4211
  Lambda = 4.14570e+10, 4^18 = 6.87195e+10, margin 4^18/Lambda = 1.6576, m0 (bound) = 72, m0 (exact binomials) = 62
   m=   10: ln LHS (exact binomials) =    249.01 <= ln bound =    253.79: True;  ln 4^((m-1)18) >= bound: False
   m=   72: ln LHS (exact binomials) =   1765.76 <= ln bound =   1771.52: True;  ln 4^((m-1)18) >= bound: True
   m=  200: ln LHS (exact binomials) =   4895.60 <= ln bound =   4901.88: True;  ln 4^((m-1)18) >= bound: True
   m= 1001: ln LHS (exact binomials) =  24480.07 <= ln bound =  24486.27: True;  ln 4^((m-1)18) >= bound: True
  query: 4x = 72;  sum_(d<=t) C(2m,d)4^d vs 4x D^q:
   m=73: log_D(sum) = 0.39698 <= log_D(4x D^q) = 0.44500: True
   m=200: log_D(sum) = 0.40852 <= log_D(4x D^q) = 0.41816: True
   m=1000: log_D(sum) = 0.40269 <= log_D(4x D^q) = 0.40582: True
  stated exponents: preprocessing 0.092 < 0.09236, query 0.403 > 0.40274; 0.092 + 0.403 = 0.495 <= 1/2

== best explicit (split-form) instances per threshold, c in steps of 0.05, theta = 1/n, m0 <= 150
  N>=D^10: c=8.30 theta=1/17: gamma_box=0.05105 q=0.4404 margin=1.2826 m0=101 (exact 82) -> stated gamma 0.051, eps*gamma = 0.005100; rate frontier 0.0536
  N>=D^11: c=9.05 theta=1/17: gamma_box=0.05935 q=0.4404 margin=1.4066 m0=77 (exact 65) -> stated gamma 0.059, eps*gamma = 0.005364; rate frontier 0.0611
  N>=D^12: c=9.90 theta=1/18: gamma_box=0.06410 q=0.4207 margin=1.2944 m0=109 (exact 90) -> stated gamma 0.064, eps*gamma = 0.005333; rate frontier 0.0677
  N>=D^13: c=10.70 theta=1/18: gamma_box=0.07100 q=0.4207 margin=1.2846 m0=118 (exact 100) -> stated gamma 0.070, eps*gamma = 0.005385; rate frontier 0.0734
  N>=D^14: c=11.50 theta=1/18: gamma_box=0.07735 q=0.4207 margin=1.2680 m0=131 (exact 110) -> stated gamma 0.077, eps*gamma = 0.005500; rate frontier 0.0786
  N>=D^15: c=11.75 theta=1/18: gamma_box=0.07924 q=0.4207 margin=3.2723 m0=27 (exact 23) -> stated gamma 0.079, eps*gamma = 0.005267; rate frontier 0.0832
  N>=D^16: c=13.05 theta=1/19: gamma_box=0.08373 q=0.4027 margin=1.3399 m0=116 (exact 97) -> stated gamma 0.083, eps*gamma = 0.005188; rate frontier 0.0874
  N>=D^18: c=14.60 theta=1/19: gamma_box=0.09292 q=0.4027 margin=1.3888 m0=112 (exact 98) -> stated gamma 0.092, eps*gamma = 0.005111; rate frontier 0.0947
  best stated eps*gamma: 0.005500 at N >= D^14

== explicit squared corollary at N >= D^14 (instance (b): c = 11.5, theta = 1/18), the one used downstream
  gamma_box = 0.07735, q = 0.42065, 1/2 - q = 0.07935, rho_c = 0.3810, 1/(1-rho_c) = 1.6154
  Lambda = 2.11696e+08, 4^14 = 2.68435e+08, margin 4^14/Lambda = 1.2680, m0 (bound) = 131, m0 (exact binomials) = 110
   m=   10: ln LHS (exact binomials) =    196.22 <= ln bound =    200.79: True;  ln 4^((m-1)14) >= bound: False
   m=  131: ln LHS (exact binomials) =   2518.02 <= ln bound =   2522.99: True;  ln 4^((m-1)14) >= bound: True
   m=  200: ln LHS (exact binomials) =   3840.14 <= ln bound =   3846.19: True;  ln 4^((m-1)14) >= bound: True
   m= 1001: ln LHS (exact binomials) =  19197.52 <= ln bound =  19203.50: True;  ln 4^((m-1)14) >= bound: True
  query: 4x = 68;  sum_(d<=t) C(2m,d)4^d vs 4x D^q:
   m=131: log_D(sum) = 0.41864 <= log_D(4x D^q) = 0.44389: True
   m=200: log_D(sum) = 0.42362 <= log_D(4x D^q) = 0.43587: True
   m=1000: log_D(sum) = 0.42102 <= log_D(4x D^q) = 0.42370: True
  stated exponents: preprocessing 0.077 < 0.07735, query 0.421 > 0.42065; 0.077 + 0.421 = 0.498 <= 1/2
  Exact Triangle (Cor. fg(a)): g = D^(0.077/2) = D^0.0385, D = n^(1/14): eps' = 0.077/28 = 0.002750, 3 - eps' = 2.99725 (stated O(n^2.9973) absorbs the log); 3SUM 2 - eps'/2 = 1.998625, APSP 3 - eps'/3 = 2.999083

== downstream exponents (exponents rounded up in the last digit)
  preprint Cor 26 (1/18, 0.063): eps*gamma = 0.003500
    preprint's reductions: Exact Triangle n^(3 - eg/2) = n^2.99825, 3SUM n^(2 - eg/4) = n^1.99913, APSP n^(3 - eg/6) = n^2.99942
    Part II of the paper: 3SUM n^1.99650+o(1), Exact Triangle and APSP n^2.99650+o(1)
  explicit squared (1/18, 0.092): eps*gamma = 0.005111
    preprint's reductions: Exact Triangle n^(3 - eg/2) = n^2.99744, 3SUM n^(2 - eg/4) = n^1.99872, APSP n^(3 - eg/6) = n^2.99915
    Part II of the paper: 3SUM n^1.99489+o(1), Exact Triangle and APSP n^2.99489+o(1)
  explicit squared, instance (b) (1/14, 0.077): eps*gamma = 0.005500
    preprint's reductions: Exact Triangle n^(3 - eg/2) = n^2.99725, 3SUM n^(2 - eg/4) = n^1.99863, APSP n^(3 - eg/6) = n^2.99908
    Part II of the paper: 3SUM n^1.99450+o(1), Exact Triangle and APSP n^2.99450+o(1)
  side cost check (Theorem 19's choice of p, n^(log2 7 + 1.5 eps)): eps=1/14: 2.9145; eps=1/18: 2.8907
  rate values: split form 0.005652 -> 3SUM n^1.99435; exact form 0.005825 -> n^1.99418  (the exact-form value is computed by shared_variable_variants.py, line H)

== ceiling: eps* = ln4/(5 ln5) = 0.172271  vs ln4/(5 ln10) = 0.120412 ; H(1/5) + (4/5) ln 4 - ln 5 = 0.00e+00
  Cop82: alpha = 2 log 2/(5 log 5) = 0.172271
   c=5.001: R'_c(0) = 0.17224
   c=5.1: R'_c(0) = 0.16889
   c=6: R'_c(0) = 0.14324
   c=8: R'_c(0) = 0.10637
   c=10: R'_c(0) = 0.08422
  2 - eps* = 1.8277 (HLS24 remark), 2 - 0.1204 = 1.8796

== the preprint's numbers at N >= D^14 (it states no corollary for this threshold)
  E1 its Table 2, row c = 15, theta = 1/9: gamma = 0.03541 (printed 0.0354), q = 0.4277, eps = R_15(gamma) = 0.0798 (printed 0.079) >= 1/14 = 0.0714
  E2 re-optimised over c at N >= D^14, q = 0.43: gamma = 0.04504 at c = 16.73  (the D^14 row of the rate table below)

== optimum of eps*gamma in the split form, |W| <= N^2/sqrt D (rate values, Remark 6.2)
  E3 squared: eps*gamma = 0.005652 at c = 10.56, theta = 0.0569
  E3 Schoenhage: eps*gamma = 0.003710 at c = 22.22, theta = 0.1121
  ratio 1.523

== rate table (split form, values rounded down), Schoenhage / squared
  threshold | q=0.25 | q=0.43 | q=0.50 | kappa=0.50 | kappa=1.00
  N>=D^18   | 0.0340/0.0525 | 0.0660/0.1018 | 0.0797/0.1229 | 0.0667/0.0946 | 0.1570/0.2177
  N>=D^14   | 0.0232/0.0415 | 0.0450/0.0805 | 0.0543/0.0971 | 0.0479/0.0785 | 0.1142/0.1820
  N>=D^12   | 0.0165/0.0347 | 0.0319/0.0672 | 0.0385/0.0810 | 0.0352/0.0676 | 0.0846/0.1577
  N>=D^10   | 0.0084/0.0264 | 0.0162/0.0511 | 0.0196/0.0617 | 0.0187/0.0536 | 0.0455/0.1257
  N>=D^8    |   -   /0.0160 |   -   /0.0309 |   -   /0.0372 |   -   /0.0341 |   -   /0.0808
  N>=D^6    |   -   /0.0017 |   -   /0.0033 |   -   /0.0040 |   -   /0.0039 |   -   /0.0094
  (the q = 0.4277 query exponent of Corollary 26: Schoenhage 0.0656, squared 0.1012 at N >= D^18)


==> anc/explicit_constants.py <==
"""Ancillary file of the paper "Thin matrix products up to D <= N^0.172 and lossless reductions for 3SUM, Exact Triangle and APSP"
(Part I).  The paper's notation differs from the letters used here in a few places: the hashes G, F here are the
paper's re-indexing maps Gamma, Delta; the blocks Z_Q, W_Q are the paper's X_Q, Y_Q; kappa_g = phi_inf^2 is the
paper's mu_infinity^2 (phi_k here is the paper's mu_k).

Sections 1, 7-9 and 16 of the paper: the explicit constants of Corollary 9.1, the rate values of Table 4 (rows
N >= D^18, D^14, D^12, D^10, D^8, D^6), the split-form optima of eps*gamma of Remark 6.2 and
Section 16 (output lines E3), the preprint's numbers at N >= D^14 used in Table 1 (output lines E1, E2), and the
downstream exponents of Section 16.

Run with a python3 that has numpy and scipy (scipy for brentq).  Self-contained; it also reproduces the preprint's own numbers.

Notation (natural logs; D = 4^m; per half L = ceil(c m) levels; the squared run has 2L levels, 2m inner levels).
  kappa_g := prod_{i>=1} (1 - 2^-i)^2 = 0.083398...  (K_g >= kappa_g C(L,m) good inner sets, Lemma 4.1)
  Lambda  := (25/4)^c e^{-c H(1/c)} 4^{1+gamma}
  encodings + tile fit:  D^gamma 25^L / (K_g 4^{L-m}) <= (25/4)/kappa_g (cm+2) Lambda^m <= 75 (cm+2) Lambda^m
  with N >= 4^{(m-1)/eps} this holds once (4^{1/eps}/Lambda)^m >= 4^{1/eps} 75 (cm+2).
  boxes  : t = ceil(2 theta m), rho <= rho_c = 4/(c-1), gamma_box = theta log2((c-1)/4)
  queries: sum_{d<=t} C(2m,d) 4^d <= 4x D^q, x = (1-theta)/theta, q = (H(theta) + theta ln 4)/ln 2.
"""
from math import log, exp, ceil, floor, comb, lgamma, inf
import numpy as np
from scipy.optimize import brentq

def H(x):
    return 0.0 if x <= 0 or x >= 1 else -x*log(x) - (1 - x)*log(1 - x)

KAPPA = 1.0
for i in range(1, 200):
    KAPPA *= (1 - 2.0**-i)
KAPPA = KAPPA**2
CONST = 6.25/KAPPA        # (25/4)/kappa_g

# ---------------- the two identities in the split form (rates; D = 4^m in both) ----------------
SCH = dict(name="Schoenhage", R=10, thmax=0.9,
           A=lambda c: (c*log(10) - 0.5*c*H(1/c) - (c - 1)*log(3))/log(4),
           gbox=lambda c, th: th*log((c - 1)/9)/log(4),
           q=lambda th: (H(th) + th*log(9))/log(4))
SQ = dict(name="squared", R=5, thmax=0.8,
          A=lambda c: (2*c*log(5) - c*H(1/c) - (c - 1)*log(4))/log(4),
          gbox=lambda c, th: 2*th*log((c - 1)/4)/log(4),
          q=lambda th: (H(th) + th*log(4))/log(2))

def best_c(P, th, inv_eps):
    """sup over c > R of min(gamma_box(c, th), 1/eps - A(c)): gamma_box increases, the encoding bound decreases."""
    f = lambda c: P["gbox"](c, th) - (inv_eps - P["A"](c))
    lo, hi = P["R"] + 1e-9, 200.0
    if f(lo) >= 0:
        return max(0.0, min(P["gbox"](lo, th), inv_eps - P["A"](lo))), lo
    c = brentq(f, lo, hi, xtol=1e-12)
    return P["gbox"](c, th), c

def gamma_ds(P, q, inv_eps):          # data structure, query exponent q
    th = brentq(lambda t: P["q"](t) - q, 1e-12, P["thmax"] - 1e-12)
    return best_c(P, th, inv_eps)[0]

def gamma_W(P, kappa, inv_eps):       # |W| <= N^2/D^kappa
    g = lambda th: min(best_c(P, th, inv_eps)[0], kappa - P["q"](th))
    # best_c increases in th, kappa - q decreases: maximise by golden search on a fine grid then refine
    ths = np.linspace(1e-4, P["thmax"] - 1e-4, 4000)
    vals = [g(t) for t in ths]
    k = int(np.argmax(vals))
    a, b = ths[max(k - 1, 0)], ths[min(k + 1, len(ths) - 1)]
    for _ in range(80):
        m1, m2 = a + (b - a)/3, b - (b - a)/3
        if g(m1) < g(m2): a = m1
        else: b = m2
    return max(0.0, g((a + b)/2))

def eg_opt(P, x0):
    """the split-form optimum of eps*gamma (rate value): gamma = min(gamma_box, 1/2 - q) for |W| <= N^2/sqrt D
    (kappa = 1/2), eps = 1/(A(c) + gamma) from the encodings; maximised over the ratio c and theta."""
    from scipy.optimize import minimize
    def f(v):
        c, th = v
        if c <= P["R"] or th <= 0 or th >= P["thmax"]:
            return 1.0
        g = min(P["gbox"](c, th), 0.5 - P["q"](th))
        return -g/(P["A"](c) + g)
    r = minimize(f, x0, method="Nelder-Mead", options=dict(xatol=1e-10, fatol=1e-14, maxiter=10000))
    return -r.fun, r.x[0], r.x[1]

def rdown(x, d=4):
    return floor(x*10**d + 1e-12)/10**d

# ---------------- explicit corollaries ----------------
def explicit_sq(c, th, inv_eps):
    rc = 4/(c - 1)
    gb = SQ["gbox"](c, th); q = SQ["q"](th)
    Lam = (25/4)**c*exp(-c*H(1/c))*4**(1 + gb)
    base = 4**inv_eps
    if Lam >= base:
        return None
    r = base/Lam
    m0 = 1
    while r**m0 < base*75*(c*m0 + 2):
        m0 += 1
    return dict(c=c, th=th, gbox=gb, q=q, rc=rc, Lam=Lam, r=r, m0=m0, x=(1 - th)/th)

def exact_m0(c, th, inv_eps, mmax=3000):
    """smallest m0 such that, with exact binomials and K_g >= phi_m phi_{L-m} C(L,m) >= KAPPA C(L,m),
    D^g 25^L/(K_g 4^{L-m}) <= 4^{(m-1)/eps} for all m0 <= m <= mmax."""
    gb = SQ["gbox"](c, th)
    lb = lambda n, k: lgamma(n + 1) - lgamma(k + 1) - lgamma(n - k + 1)
    last_bad = 0
    for m in range(1, mmax + 1):
        L = ceil(c*m)
        lhs = gb*m*log(4) + L*log(25) - (log(KAPPA) + lb(L, m) + (L - m)*log(4))
        if lhs > (m - 1)*inv_eps*log(4):
            last_bad = m
    return last_bad + 1

def check_bound(c, th, inv_eps):
    d = explicit_sq(c, th, inv_eps)
    lb = lambda n, k: lgamma(n + 1) - lgamma(k + 1) - lgamma(n - k + 1)
    out = []
    for m in (10, d["m0"], 200, 1001):
        L = ceil(c*m)
        lhs = d["gbox"]*m*log(4) + L*log(25) - (log(KAPPA) + lb(L, m) + (L - m)*log(4))
        rhs = log(75*(c*m + 2)) + m*log(d["Lam"])
        out.append((m, lhs, rhs, lhs <= rhs, (m - 1)*inv_eps*log(4) >= rhs))
    return out

def query_check(th, ms=(73, 200, 1000)):
    q = SQ["q"](th); x = (1 - th)/th
    res = []
    for m in ms:
        t = ceil(2*th*m)
        s = sum(comb(2*m, d)*4**d for d in range(t + 1))
        res.append((m, log(s)/(m*log(4)), (log(4*x) + q*m*log(4))/(m*log(4)), s <= 4*x*4**(q*m)))
    return res

def explicit_sch(c, th, inv_eps):
    """the preprint's own inequality (eq. encrange), with K_0 = floor(sqrt K) >= sqrt(K)/2 and L <= cm+1."""
    gb = SCH["gbox"](c, th); q = SCH["q"](th)
    Lam = 10**c*exp(-0.5*c*H(1/c))*3**(-(c - 1))*4**gb
    base = 4**inv_eps
    if Lam >= base:
        return None
    r = base/Lam; m0 = 1
    while r**m0 < base*2*(10/3)*(c*m0 + 2)**0.5:
        m0 += 1
    return dict(c=c, th=th, gbox=gb, q=q, Lam=Lam, r=r, m0=m0)

if __name__ == "__main__":
    print(f"kappa_g = phi_inf^2 = {KAPPA:.7f};  (25/4)/kappa_g = {CONST:.3f}  (<= 75: {CONST <= 75})")

    print("\n== calibration: the preprint's Corollary 26 (c = 21, theta = 1/9)")
    g = log(20/9)/(9*log(4)); q = log(72*(9/8)**9)/(9*log(4))
    Lam = 10**21*(20/9)**(1/9)/((21**21/20**20)**0.5*3**20)
    r = 4**18/Lam; m0 = 1
    while r**m0 < 4**18*(21*m0 + 1)**0.5: m0 += 1
    print(f"  gamma = {g:.5f}, q = {q:.5f}, Lambda = {Lam:.4e}, 4^18/Lambda = {r:.4f}, m0 = {m0} (preprint: m >= 60)")
    print(f"  rate value at c=21, q=0.43 (the preprint's Table 2): {rdown(gamma_ds(SCH, q, 1/((SCH['A'](21) + g)**-1*1)) ,4)}"
          f"  [should be 0.0640 at eps = R_21(gamma)]")
    eps21 = 1/(SCH["A"](21) + g)
    print(f"  R_21(gamma) = {eps21:.4f} (the preprint's Table 2: 0.056); best gamma at that eps with q = 0.4277: {gamma_ds(SCH, q, 1/eps21):.4f}")

    print("\n== explicit squared corollary at N >= D^18 (c = 14.5, theta = 1/19)")
    d = explicit_sq(14.5, 1/19, 18)
    print(f"  gamma_box = {d['gbox']:.5f}, q = {d['q']:.5f}, 1/2 - q = {0.5 - d['q']:.5f}, rho_c = {d['rc']:.4f},"
          f" 1/(1-rho_c) = {1/(1 - d['rc']):.4f}")
    print(f"  Lambda = {d['Lam']:.5e}, 4^18 = {4**18:.5e}, margin 4^18/Lambda = {d['r']:.4f}, m0 (bound) = {d['m0']},"
          f" m0 (exact binomials) = {exact_m0(14.5, 1/19, 18)}")
    for row in check_bound(14.5, 1/19, 18):
        print(f"   m={row[0]:5d}: ln LHS (exact binomials) = {row[1]:9.2f} <= ln bound = {row[2]:9.2f}: {row[3]};"
              f"  ln 4^((m-1)18) >= bound: {row[4]}")
    print(f"  query: 4x = {4*d['x']:.0f};  sum_(d<=t) C(2m,d)4^d vs 4x D^q:")
    for m, e1, e2, ok in query_check(1/19):
        print(f"   m={m}: log_D(sum) = {e1:.5f} <= log_D(4x D^q) = {e2:.5f}: {ok}")
    assert 0.092 < d['gbox'] and 0.403 > d['q'] and 0.092 + 0.403 <= 0.5
    print(f"  stated exponents: preprocessing 0.092 < {d['gbox']:.5f}, query 0.403 > {d['q']:.5f};"
          f" 0.092 + 0.403 = {0.092 + 0.403:.3f} <= 1/2")

    print("\n== best explicit (split-form) instances per threshold, c in steps of 0.05, theta = 1/n, m0 <= 150")
    best_eg = None
    for inv in (10, 11, 12, 13, 14, 15, 16, 18):
        cands = []
        for c in np.arange(5.05, 40, 0.05):
            for n in range(6, 80):
                dd = explicit_sq(round(c, 2), 1/n, inv)
                if dd and dd["m0"] <= 150 and dd["gbox"] < 0.5 - dd["q"]:
                    cands.append(dd)
        cands.sort(key=lambda z: -z["gbox"])
        z = cands[0]
        gstated = floor(z["gbox"]*1000)/1000
        if gstated == z["gbox"]: gstated -= 0.001
        qstated = ceil(z["q"]*1000 + 1)/1000
        eg = gstated/inv
        print(f"  N>=D^{inv:2d}: c={z['c']:.2f} theta=1/{round(1/z['th'])}: gamma_box={z['gbox']:.5f} q={z['q']:.4f}"
              f" margin={z['r']:.4f} m0={z['m0']} (exact {exact_m0(z['c'], z['th'], inv)}) ->"
              f" stated gamma {gstated:.3f}, eps*gamma = {eg:.6f}; rate frontier {gamma_W(SQ, 0.5, inv):.4f}")
        if best_eg is None or eg > best_eg[0]:
            best_eg = (eg, inv, z, gstated)
    print(f"  best stated eps*gamma: {best_eg[0]:.6f} at N >= D^{best_eg[1]}")

    print("\n== explicit squared corollary at N >= D^14 (instance (b): c = 11.5, theta = 1/18), the one used downstream")
    d = explicit_sq(11.5, 1/18, 14)
    print(f"  gamma_box = {d['gbox']:.5f}, q = {d['q']:.5f}, 1/2 - q = {0.5 - d['q']:.5f}, rho_c = {d['rc']:.4f},"
          f" 1/(1-rho_c) = {1/(1 - d['rc']):.4f}")
    print(f"  Lambda = {d['Lam']:.5e}, 4^14 = {4**14:.5e}, margin 4^14/Lambda = {d['r']:.4f}, m0 (bound) = {d['m0']},"
          f" m0 (exact binomials) = {exact_m0(11.5, 1/18, 14)}")
    for row in check_bound(11.5, 1/18, 14):
        print(f"   m={row[0]:5d}: ln LHS (exact binomials) = {row[1]:9.2f} <= ln bound = {row[2]:9.2f}: {row[3]};"
              f"  ln 4^((m-1)14) >= bound: {row[4]}")
    print(f"  query: 4x = {4*d['x']:.0f};  sum_(d<=t) C(2m,d)4^d vs 4x D^q:")
    for m, e1, e2, ok in query_check(1/18, (d['m0'], 200, 1000)):
        print(f"   m={m}: log_D(sum) = {e1:.5f} <= log_D(4x D^q) = {e2:.5f}: {ok}")
    assert 0.077 < d['gbox'] and 0.421 > d['q'] and 0.077 + 0.421 <= 0.5
    print(f"  stated exponents: preprocessing 0.077 < {d['gbox']:.5f}, query 0.421 > {d['q']:.5f};"
          f" 0.077 + 0.421 = {0.077 + 0.421:.3f} <= 1/2")
    eps_p = 0.077/28
    print(f"  Exact Triangle (Cor. fg(a)): g = D^(0.077/2) = D^{0.077/2:.4f}, D = n^(1/14): eps' = 0.077/28 = {eps_p:.6f},"
          f" 3 - eps' = {3 - eps_p:.5f} (stated O(n^2.9973) absorbs the log); 3SUM 2 - eps'/2 = {2 - eps_p/2:.6f},"
          f" APSP 3 - eps'/3 = {3 - eps_p/3:.6f}")

    print("\n== downstream exponents (exponents rounded up in the last digit)")
    def downstream(eps, g, label):
        eg = eps*g
        print(f"  {label}: eps*gamma = {eg:.6f}")
        print(f"    preprint's reductions: Exact Triangle n^(3 - eg/2) = n^{3 - eg/2:.5f},"
              f" 3SUM n^(2 - eg/4) = n^{2 - eg/4:.5f}, APSP n^(3 - eg/6) = n^{3 - eg/6:.5f}")
        print(f"    Part II of the paper: 3SUM n^{2 - eg:.5f}+o(1), Exact Triangle and APSP n^{3 - eg:.5f}+o(1)")
    downstream(1/18, 0.063, "preprint Cor 26 (1/18, 0.063)")
    downstream(1/18, 0.092, "explicit squared (1/18, 0.092)")
    downstream(1/14, 0.077, "explicit squared, instance (b) (1/14, 0.077)")
    print(f"  side cost check (Theorem 19's choice of p, n^(log2 7 + 1.5 eps)): eps=1/14: {log(7, 2) + 1.5/14:.4f};"
          f" eps=1/18: {log(7, 2) + 1.5/18:.4f}")
    eg_sq = eg_opt(SQ, (10.5, 0.057))[0]
    print(f"  rate values: split form {eg_sq:.6f} -> 3SUM n^{2 - eg_sq:.5f}; exact form 0.005825 -> n^{2 - 0.005825:.5f}"
          f"  (the exact-form value is computed by shared_variable_variants.py, line H)")

    print("\n== ceiling: eps* = ln4/(5 ln5) =", f"{log(4)/(5*log(5)):.6f}", " vs ln4/(5 ln10) =", f"{log(4)/(5*log(10)):.6f}",
          "; H(1/5) + (4/5) ln 4 - ln 5 =", f"{H(0.2) + 0.8*log(4) - log(5):.2e}")
    print("  Cop82: alpha = 2 log 2/(5 log 5) =", f"{2*log(2)/(5*log(5)):.6f}")
    for c in (5.001, 5.1, 6, 8, 10):
        print(f"   c={c}: R'_c(0) = {1/SQ['A'](c):.5f}")
    print(f"  2 - eps* = {2 - log(4)/(5*log(5)):.4f} (HLS24 remark), 2 - 0.1204 = {2 - 0.12041:.4f}")

    print("\n== the preprint's numbers at N >= D^14 (it states no corollary for this threshold)")
    g15 = SCH["gbox"](15, 1/9)
    print(f"  E1 its Table 2, row c = 15, theta = 1/9: gamma = {g15:.5f} (printed 0.0354), q = {SCH['q'](1/9):.4f},"
          f" eps = R_15(gamma) = {1/(SCH['A'](15) + g15):.4f} (printed 0.079) >= 1/14 = {1/14:.4f}")
    th43 = brentq(lambda t: SCH["q"](t) - 0.43, 1e-12, SCH["thmax"] - 1e-12)
    g14, c14 = best_c(SCH, th43, 14)
    print(f"  E2 re-optimised over c at N >= D^14, q = 0.43: gamma = {g14:.5f} at c = {c14:.2f}"
          f"  (the D^14 row of the rate table below)")

    print("\n== optimum of eps*gamma in the split form, |W| <= N^2/sqrt D (rate values, Remark 6.2)")
    for P, x0 in ((SQ, (10.5, 0.057)), (SCH, (22, 0.11))):
        eg, c, th = eg_opt(P, x0)
        print(f"  E3 {P['name']}: eps*gamma = {eg:.6f} at c = {c:.2f}, theta = {th:.4f}")
    print(f"  ratio {eg_opt(SQ, (10.5, 0.057))[0]/eg_opt(SCH, (22, 0.11))[0]:.3f}")

    print("\n== rate table (split form, values rounded down), Schoenhage / squared")
    qs = (0.25, 0.43, 0.50); ks = (0.50, 1.00)
    hdr = "  threshold | " + " | ".join(f"q={q:.2f}" for q in qs) + " | " + " | ".join(f"kappa={k:.2f}" for k in ks)
    print(hdr)
    for inv in (18, 14, 12, 10, 8, 6):
        cells = []
        for q in qs:
            a = gamma_ds(SCH, q, inv); b = gamma_ds(SQ, q, inv)
            cells.append(f"{rdown(a):.4f}/{rdown(b):.4f}" if a > 0 else f"  -   /{rdown(b):.4f}")
        for k in ks:
            a = gamma_W(SCH, k, inv); b = gamma_W(SQ, k, inv)
            cells.append(f"{rdown(a):.4f}/{rdown(b):.4f}" if a > 0 else f"  -   /{rdown(b):.4f}")
        print(f"  N>=D^{inv:<2d}   | " + " | ".join(cells))
    print("  (the q = 0.4277 query exponent of Corollary 26: Schoenhage", f"{rdown(gamma_ds(SCH, 0.4277, 18)):.4f},",
          f"squared {rdown(gamma_ds(SQ, 0.4277, 18)):.4f} at N >= D^18)")


==> anc/identity_check.out <==
1. Cop82's five terms: coefficients of xi^0, xi^1 vanish, coefficient of xi^2 is T (6 monomials). OK
2. Renamed terms at xi=1 equal Cop82's terms at xi=1, and their sum is G + E. OK
   column sums of phat: [p1, 0]  row sums of qhat: [0, 0]
   E = p1*y1*z11 + p2*q*z22 - p2*y2*z12 + p2*y2*z22 - q*x2*z21 + q*x2*z22 (6 monomials)
3. G: all monomials weight 2; E: weights [3, 3, 3, 3, 4, 4] ; every E monomial has an outer output and an inner input. OK
   P11: phi = p1 + x1, psi = y1, chi = z0 + z11; contributes to [z11, z0]
   P12: phi = -p2 + x1, psi = y2, chi = z0 + z12; contributes to [z12, z0]
   P21: phi = x2, psi = -q + y1, chi = z0 + z21; contributes to [z21, z0]
   P22: phi = p2 + x2, psi = q + y2, chi = z0 + z22; contributes to [z22, z0]
   P0: phi = -x1 - x2, psi = y1 + y2, chi = z0; contributes to [z0]
4. z0 in all five terms with coefficient 1; z_ij only in P_ij. OK
5. of the four sign choices for the two signs illegible in the scanned copy of Cop82, only (-, -) gives xi^2 T + O(xi^3). OK


==> anc/identity_check.py <==
"""Ancillary file of the paper "Thin matrix products up to D <= N^0.172 and lossless reductions for 3SUM, Exact Triangle and APSP"
(Part I).  The paper's notation differs from the letters used here in a few places: the hashes G, F here are the
paper's re-indexing maps Gamma, Delta; the blocks Z_Q, W_Q are the paper's X_Q, Y_Q; kappa_g = phi_inf^2 is the
paper's mu_infinity^2 (phi_k here is the paper's mu_k).

Section 3 of the paper: the identity (Lemma 3.1) in the paper's notation, and Remark 5.2.

Checks, with sympy (python3):
  1. Cop82's five terms (p. 467; two signs lost in the scanned text are determined in check 5) sum to xi^2 T + O(xi^3).
  2. Under the renaming of Section 3 (a-variables are the outputs)
        x1 = b21, x2 = b31, p1 = b11, p2 = b12     (left)
        y1 = c11, y2 = c12, q = c21                (right)
        z11 = a12, z21 = a13, z12 = a22, z22 = a23, z0 = a11   (outputs)
     the five terms at xi = 1 are  phi_P * psi_P * chi_P  with
        phi_{P_ij} = x_i + phat_ij, psi_{P_ij} = y_j + qhat_ij, chi_{P_ij} = z_ij + z0,
        phi_{P_0} = -(x1+x2),       psi_{P_0} = y1 + y2,        chi_{P_0} = z0,
        phat = [[p1, -p2], [0, p2]],  qhat = [[0, 0], [-q, q]],
     and their sum is G + E with
        G = sum x_i y_j z_ij + (p1 y1 + p2 q) z0,
        E = sum_ij (x_i qhat_ij + phat_ij y_j + phat_ij qhat_ij) z_ij   (six monomials, listed).
  3. Every monomial of E contains an outer output z_ij and an inner input (p1, p2 or q), and has
     weight >= 3 in the grading p1:2, p2:1, q:1, z_ij:2 (others 0), while every monomial of G has weight 2.
  4. "Contributes to": z0 is in all five chi, each z_ij in exactly one (and these four terms are distinct).
"""
import sympy as sp

xi = sp.Symbol('xi')
a11, a12, a13, a22, a23 = sp.symbols('a11 a12 a13 a22 a23')
b11, b12, b21, b31 = sp.symbols('b11 b12 b21 b31')
c11, c12, c21 = sp.symbols('c11 c12 c21')

# 1. Cop82 p. 467 (trace convention a_ij b_jk c_ki)
cop = ((a11 + xi**2*a12)*(b21 + xi**2*b11)*c11 + (a11 + xi**2*a13)*b31*(c11 - xi*c21)
       + (a11 + xi**2*a22)*(b21 - xi*b12)*c12 + (a11 + xi**2*a23)*(b31 + xi*b12)*(c12 + xi*c21)
       - a11*(b21 + b31)*(c11 + c12))
T = a11*b11*c11 + a11*b12*c21 + a12*b21*c11 + a13*b31*c11 + a22*b21*c12 + a23*b31*c12
P = sp.Poly(sp.expand(cop), xi)
low = [P.coeff_monomial(xi**k) for k in range(3)]
assert sp.expand(low[0]) == 0 and sp.expand(low[1]) == 0 and sp.expand(low[2] - T) == 0
print("1. Cop82's five terms: coefficients of xi^0, xi^1 vanish, coefficient of xi^2 is T (6 monomials). OK")

# 2. renamed form at xi = 1
x1, x2, p1, p2, y1, y2, q = sp.symbols('x1 x2 p1 p2 y1 y2 q')
z11, z21, z12, z22, z0 = sp.symbols('z11 z21 z12 z22 z0')
ren = {b21: x1, b31: x2, b11: p1, b12: p2, c11: y1, c12: y2, c21: q,
       a12: z11, a13: z21, a22: z12, a23: z22, a11: z0}
x = [x1, x2]; y = [y1, y2]; z = [[z11, z12], [z21, z22]]
phat = [[p1, -p2], [0, p2]]
qhat = [[0, 0], [-q, q]]
terms = {}
for i in range(2):
    for j in range(2):
        terms[f"P{i+1}{j+1}"] = (x[i] + phat[i][j], y[j] + qhat[i][j], z[i][j] + z0)
terms["P0"] = (-(x1 + x2), y1 + y2, z0)
S = sp.expand(sum(f*g*h for f, g, h in terms.values()))
cop1 = sp.expand(cop.subs(xi, 1).subs(ren, simultaneous=True))
assert sp.expand(S - cop1) == 0
G = sum(x[i]*y[j]*z[i][j] for i in range(2) for j in range(2)) + (p1*y1 + p2*q)*z0
E = sum((x[i]*qhat[i][j] + phat[i][j]*y[j] + phat[i][j]*qhat[i][j])*z[i][j] for i in range(2) for j in range(2))
assert sp.expand(S - G - E) == 0
print("2. Renamed terms at xi=1 equal Cop82's terms at xi=1, and their sum is G + E. OK")
print("   column sums of phat:", [sp.simplify(phat[0][j] + phat[1][j]) for j in range(2)],
      " row sums of qhat:", [sp.simplify(qhat[i][0] + qhat[i][1]) for i in range(2)])
Ep = sp.Poly(sp.expand(E), x1, x2, p1, p2, y1, y2, q, z11, z21, z12, z22, z0)
print("   E =", sp.expand(E), f"({len(Ep.terms())} monomials)")

# 3. weights
wt = {p1: 2, p2: 1, q: 1, z11: 2, z21: 2, z12: 2, z22: 2}
gens = Ep.gens
def weight(mon):
    return sum(e*wt.get(g, 0) for g, e in zip(gens, mon))
Gp = sp.Poly(sp.expand(G), *gens)
assert all(weight(mn) == 2 for mn, _ in Gp.terms())
assert all(weight(mn) >= 3 for mn, _ in Ep.terms())
inner_in = {p1, p2, q}; outer_out = {z11, z21, z12, z22}
for mn, _ in Ep.terms():
    used = {g for g, e in zip(gens, mn) if e}
    assert used & inner_in and used & outer_out
print("3. G: all monomials weight 2; E: weights", sorted(weight(mn) for mn, _ in Ep.terms()),
      "; every E monomial has an outer output and an inner input. OK")

# 4. contributes-to
for name, (f, g, h) in terms.items():
    outs = [v for v in (z11, z21, z12, z22, z0) if sp.expand(h).coeff(v) != 0]
    print(f"   {name}: phi = {f}, psi = {g}, chi = {h}; contributes to {outs}")
assert all(sp.expand(h).coeff(z0) == 1 for _, _, h in terms.values())
print("4. z0 in all five terms with coefficient 1; z_ij only in P_ij. OK")

# 5. the two signs that the scan's text layer loses ((c11 ? x c21) and (b21 ? x b12)): only (-, -) works
ok = []
for s1 in (1, -1):
    for s2 in (1, -1):
        alt = ((a11 + xi**2*a12)*(b21 + xi**2*b11)*c11 + (a11 + xi**2*a13)*b31*(c11 + s1*xi*c21)
               + (a11 + xi**2*a22)*(b21 + s2*xi*b12)*c12 + (a11 + xi**2*a23)*(b31 + xi*b12)*(c12 + xi*c21)
               - a11*(b21 + b31)*(c11 + c12))
        Pa = sp.Poly(sp.expand(alt), xi)
        if all(sp.expand(Pa.coeff_monomial(xi**k)) == 0 for k in range(2)) and sp.expand(Pa.coeff_monomial(xi**2) - T) == 0:
            ok.append((s1, s2))
assert ok == [(-1, -1)]
print("5. of the four sign choices for the two signs illegible in the scanned copy of Cop82, only (-, -) gives xi^2 T + O(xi^3). OK")


==> anc/koszul_exact.out <==
S(2,2,1), wedge on C, p=2, seed 0: rank 25, /6 -> border rank >= 5  (kn+1 = 5)
S(2,2,2), wedge on C, p=2, seed 0: rank 31, /6 -> border rank >= 6  (kn+1 = 5)
S(2,3,2), wedge on C, p=2, seed 1: rank 38, /6 -> border rank >= 7  (kn+1 = 7)
S(2,3,2), wedge on C, p=2, seed 2: rank 38, /6 -> border rank >= 7  (kn+1 = 7)
S(2,3,3), wedge on C, p=2, seed 1: rank 44, /6 -> border rank >= 8  (kn+1 = 7)
S(2,3,3), wedge on C, p=2, seed 2: rank 44, /6 -> border rank >= 8  (kn+1 = 7)
S(2,3,3), wedge on C, p=2, seed 3: rank 44, /6 -> border rank >= 8  (kn+1 = 7)
S(2,3,3), wedge on C, p=3, seed 0: rank 141, /20 -> border rank >= 8  (kn+1 = 7)
S(2,3,4), wedge on C, p=2, seed 1: rank 50, /6 -> border rank >= 9  (kn+1 = 7)
S(2,3,4), wedge on C, p=2, seed 2: rank 50, /6 -> border rank >= 9  (kn+1 = 7)
S(2,3,5), wedge on C, p=2, seed 1: rank 56, /6 -> border rank >= 10  (kn+1 = 7)
S(2,3,5), wedge on C, p=2, seed 2: rank 56, /6 -> border rank >= 10  (kn+1 = 7)
S(2,2,3), wedge on C, p=2, seed 0: rank 37, /6 -> border rank >= 7  (kn+1 = 5)
S(2,2,3), wedge on C, p=2, seed 1: rank 37, /6 -> border rank >= 7  (kn+1 = 5)


==> anc/koszul_exact.py <==
"""Ancillary file of the paper "Thin matrix products up to D <= N^0.172 and reductions that keep the whole
saving".  Supports Remark A.7 (the cases (2,2), (2,3), (3,3)) and Appendix A.1, paragraph "Border identities":
the border-rank bounds R(S(2,2,2)) >= 6, R(S(2,3,3)) >= 8, R(S(2,3,5)) >= 10 and R(S(2,2,3)) >= 7 (also
R(S(2,3,4)) >= 9), from exact ranks of Koszul flattenings [LO13] in rational arithmetic (no floating point, no modular arithmetic).

The Koszul flattening T_C^{wedge p}: Lambda^p C' (x) A* -> Lambda^{p+1} C' (x) B of the tensor, restricted on its
C factor to C' = image of an explicit integer matrix Pm (dim 2p+1; the identity if C has dimension 2p+1, else a
seeded random integer matrix), has rank at most (border rank) * C(2p, p).  Its rank is computed over Q by Gaussian
elimination on Python Fractions, so border rank >= ceil(rank / C(2p, p)).
Tensor convention: S(k,n,q') = sum x_i y_j z_ij + (sum_s p_s q_s + c y_1) z0 (A = x,p,c ; B = y,q ; C = z).
S(2,2,3) >= 7 is the branch of R(S(3,2,3)) >= 8 in Remark A.7 (the shape (2,3) with the shared variable among
the two left variables).
Controls: S(2,2,1) (the tensor of Lemma 3.1) and S(2,3,2), whose border ranks are 5 and 7, give exactly 5 and 7.
Usage: python3 koszul_exact.py      (standard library only; about a second)
"""
import itertools, random
from math import comb

def S_entries(k, n, q):
    A = [f'x{i}' for i in range(k)] + [f'p{s}' for s in range(q)] + ['c']
    B = [f'y{j}' for j in range(n)] + [f'q{s}' for s in range(q)]
    C = [f'z{i}{j}' for i in range(k) for j in range(n)] + ['z0']
    E = [(f'x{i}', f'y{j}', f'z{i}{j}') for i in range(k) for j in range(n)]
    E += [(f'p{s}', f'q{s}', 'z0') for s in range(q)] + [('c', 'y0', 'z0')]
    return A, B, C, E


def rank_frac(rows):
    from fractions import Fraction
    M = [[Fraction(v) for v in r] for r in rows]
    rank = 0; ncols = len(M[0])
    for col in range(ncols):
        piv = next((i for i in range(rank, len(M)) if M[i][col] != 0), None)
        if piv is None: continue
        M[rank], M[piv] = M[piv], M[rank]
        pv = M[rank][col]
        for i in range(len(M)):
            if i != rank and M[i][col] != 0:
                f = M[i][col] / pv
                M[i] = [a - f*b for a, b in zip(M[i], M[rank])]
        rank += 1
    return rank

def koszul_C(k, n, q, p, seed):
    A, B, C, E = S_entries(k, n, q)
    d = 2*p + 1
    rnd = random.Random(seed)
    Pm = [[1 if a == b else 0 for b in range(len(C))] for a in range(d)] if d == len(C) else \
         [[rnd.randint(-3, 3) for _ in C] for _ in range(d)]
    ci = {z: t for t, z in enumerate(C)}
    # T'(i, a, b) = sum_z Pm[i][z] T(a, b, z): wedge side i in C', domain A*, codomain B
    Sp = list(itertools.combinations(range(d), p)); Sp1 = list(itertools.combinations(range(d), p+1))
    i1 = {s: t for t, s in enumerate(Sp1)}; ai = {a: t for t, a in enumerate(A)}; bi = {b: t for t, b in enumerate(B)}
    rows = [[0]*(len(Sp)*len(A)) for _ in range(len(Sp1)*len(B))]
    for cs, S in enumerate(Sp):
        for i in range(d):
            if i in S: continue
            U = tuple(sorted(S + (i,))); sign = (-1)**sum(1 for s in S if s < i)
            for (a, b, z) in E:
                w = Pm[i][ci[z]]
                if w: rows[i1[U]*len(B) + bi[b]][cs*len(A) + ai[a]] += sign*w
    r = rank_frac(rows)
    return r, comb(2*p, p), -(-r // comb(2*p, p))

if __name__ == "__main__":
    for (k, n, q, p, seeds) in [(2, 2, 1, 2, [0]), (2, 2, 2, 2, [0]), (2, 3, 2, 2, [1, 2]), (2, 3, 3, 2, [1, 2, 3]),
                                (2, 3, 3, 3, [0]), (2, 3, 4, 2, [1, 2]), (2, 3, 5, 2, [1, 2]),
                                (2, 2, 3, 2, [0, 1])]:
        for sd in seeds:
            r, dv, bd = koszul_C(k, n, q, p, sd)
            print(f"S({k},{n},{q}), wedge on C, p={p}, seed {sd}: rank {r}, /{dv} -> border rank >= {bd}"
                  f"  (kn+1 = {k*n+1})", flush=True)


==> anc/koszul_modp.base.out <==
Koszul bounds for S(1,n,q'): conciseness gives n+q'; is it n+q'+1?
  S(1,1,1): >= 3  (n+q'=2, n+q'+1=3)  [wedge A p=1 B*->C rank 5/2]
  S(1,1,2): >= 3  (n+q'=3, n+q'+1=4)  [wedge A p=1 B*->C rank 5/2]
  S(1,1,3): >= 3  (n+q'=4, n+q'+1=5)  [wedge A p=1 B*->C rank 5/2]
  S(1,1,4): >= 3  (n+q'=5, n+q'+1=6)  [wedge A p=1 B*->C rank 5/2]
  S(1,1,5): >= 3  (n+q'=6, n+q'+1=7)  [wedge A p=1 B*->C rank 5/2]
  S(1,1,6): >= 3  (n+q'=7, n+q'+1=8)  [wedge A p=1 B*->C rank 5/2]
  S(1,2,1): >= 4  (n+q'=3, n+q'+1=4)  [wedge A p=1 B*->C rank 7/2]
  S(1,2,2): >= 5  (n+q'=4, n+q'+1=5)  [wedge C p=1 A*->B rank 9/2]
  S(1,2,3): >= 6  (n+q'=5, n+q'+1=6)  [wedge C p=1 A*->B rank 11/2]
  S(1,2,4): >= 7  (n+q'=6, n+q'+1=7)  [wedge C p=1 A*->B rank 13/2]
  S(1,2,5): >= 8  (n+q'=7, n+q'+1=8)  [wedge C p=1 A*->B rank 15/2]
  S(1,2,6): >= 9  (n+q'=8, n+q'+1=9)  [wedge C p=1 A*->B rank 17/2]
  S(1,3,1): >= 5  (n+q'=4, n+q'+1=5)  [wedge A p=1 B*->C rank 9/2]
  S(1,3,2): >= 5  (n+q'=5, n+q'+1=6)  [wedge A p=1 B*->C rank 9/2]
  S(1,3,3): >= 6  (n+q'=6, n+q'+1=7)  [wedge C p=1 A*->B rank 11/2]
  S(1,3,4): >= 7  (n+q'=7, n+q'+1=8)  [wedge C p=1 A*->B rank 13/2]
  S(1,3,5): >= 8  (n+q'=8, n+q'+1=9)  [wedge C p=1 A*->B rank 15/2]
  S(1,3,6): >= 9  (n+q'=9, n+q'+1=10)  [wedge C p=1 A*->B rank 17/2]
  S(1,4,1): >= 6  (n+q'=5, n+q'+1=6)  [wedge A p=1 B*->C rank 11/2]
  S(1,4,2): >= 6  (n+q'=6, n+q'+1=7)  [wedge A p=1 B*->C rank 11/2]
  S(1,4,3): >= 6  (n+q'=7, n+q'+1=8)  [wedge A p=1 B*->C rank 11/2]
  S(1,4,4): >= 7  (n+q'=8, n+q'+1=9)  [wedge C p=1 A*->B rank 13/2]
  S(1,4,5): >= 8  (n+q'=9, n+q'+1=10)  [wedge C p=1 A*->B rank 15/2]
  S(1,4,6): >= 9  (n+q'=10, n+q'+1=11)  [wedge C p=1 A*->B rank 17/2]
  S(1,5,1): >= 7  (n+q'=6, n+q'+1=7)  [wedge A p=1 B*->C rank 13/2]
  S(1,5,2): >= 7  (n+q'=7, n+q'+1=8)  [wedge A p=1 B*->C rank 13/2]
  S(1,5,3): >= 7  (n+q'=8, n+q'+1=9)  [wedge A p=1 B*->C rank 13/2]
  S(1,5,4): >= 7  (n+q'=9, n+q'+1=10)  [wedge A p=1 B*->C rank 13/2]
  S(1,5,5): >= 8  (n+q'=10, n+q'+1=11)  [wedge C p=1 A*->B rank 15/2]
  S(1,5,6): >= 9  (n+q'=11, n+q'+1=12)  [wedge C p=1 A*->B rank 17/2]
  S(1,6,1): >= 8  (n+q'=7, n+q'+1=8)  [wedge A p=1 B*->C rank 15/2]
  S(1,6,2): >= 8  (n+q'=8, n+q'+1=9)  [wedge A p=1 B*->C rank 15/2]
  S(1,6,3): >= 8  (n+q'=9, n+q'+1=10)  [wedge A p=1 B*->C rank 15/2]
  S(1,6,4): >= 8  (n+q'=10, n+q'+1=11)  [wedge A p=1 B*->C rank 15/2]
  S(1,6,5): >= 8  (n+q'=11, n+q'+1=12)  [wedge A p=1 B*->C rank 15/2]
  S(1,6,6): >= 9  (n+q'=12, n+q'+1=13)  [wedge C p=1 A*->B rank 17/2]


==> anc/koszul_modp.ctrl.out <==
  control S(2,2,1): >= 5, known border rank 5  [wedge B p=1 A*->C rank 9/2]
  control S(2,3,2): >= 7, known border rank 7  [wedge A p=2 B*->C rank 37/6]
  control S(1,2,0): >= 3, known border rank 3  [wedge C p=1 A*->B rank 5/2]
  control S(1,3,0): >= 3, known border rank 4  [wedge B p=1 A*->C rank 5/2]


==> anc/koszul_modp.excl.out <==
  S(2, 2, 2): >= (6, 'wedge C p=2 A*->B rank 31/6')
  S(2, 3, 3): >= (8, 'wedge C p=2 A*->B rank 44/6')
  S(2, 3, 5): >= (10, 'wedge C p=2 A*->B rank 56/6')
  S(2, 2, 3): >= (7, 'wedge C p=2 A*->B rank 37/6')


==> anc/koszul_modp.py <==
"""Ancillary file of the paper "Thin matrix products up to D <= N^0.172 and reductions that keep the whole
saving".  Supports Remark A.6 (a conditional improvement): "Koszul flattenings give [R(S(1,n,q')) >= n+q'+1] for
n = 2, q' <= 6 and for q' = 1, n <= 6" (mode base; the paper writes q_0' for q'), and re-checks independently the bounds of Remark A.7,
R(S(2,2,2)) >= 6, R(S(2,3,3)) >= 8, R(S(2,3,5)) >= 10, R(S(2,2,3)) >= 7 (mode excl), with controls of known border rank (mode ctrl).

S(k,n,q') = sum_{i,j} x_i y_j z_ij + (sum_{s<=q'} p_s q_s + c y_1) z0.

The flattening T^{wedge p}_W : Lambda^p W' (x) U* -> Lambda^{p+1} W' (x) V, with (U, V, W) a permutation of the
factors (A, B, C) and W' = image of W under a fixed integer projection of rank 2p+1, has rank at most
R_border(T) * C(2p, p).  The rank is computed modulo a large prime; rank mod p <= rank over Q = rank over C for an
integer matrix, so the bound printed is a rigorous lower bound (for the fixed projection used).
Usage: python3 koszul_modp.py base   (k = 1 tensors S(1,n,q'), n, q' = 1..6)
       python3 koszul_modp.py excl   (S(2,2,2), S(2,3,3), S(2,3,5), S(2,2,3), independent re-check)
       python3 koszul_modp.py ctrl   (controls of known border rank)
(needs numpy)
"""
import itertools, random, sys
from math import comb
import numpy as np

PR = 2147483629  # prime < 2^31

def S_triples(k, n, q):
    A = [('x', i) for i in range(k)] + [('p', s) for s in range(q)] + [('c',)]
    B = [('y', j) for j in range(n)] + [('q', s) for s in range(q)]
    C = [('z', i, j) for i in range(k) for j in range(n)] + [('z0',)]
    E = [(('x', i), ('y', j), ('z', i, j)) for i in range(k) for j in range(n)]
    E += [(('p', s), ('q', s), ('z0',)) for s in range(q)] + [(('c',), ('y', 0), ('z0',))]
    return [A, B, C], E

def rank_mod(M):
    M = M.copy() % PR
    r = 0; rows, cols = M.shape
    for col in range(cols):
        if r == rows: break
        nz = np.nonzero(M[r:, col])[0]
        if len(nz) == 0: continue
        piv = r + nz[0]
        if piv != r: M[[r, piv]] = M[[piv, r]]
        inv = pow(int(M[r, col]), PR - 2, PR)
        M[r] = (M[r] * inv) % PR
        others = np.nonzero(M[:, col])[0]
        others = others[others != r]
        if len(others):
            f = M[others, col].reshape(-1, 1)
            M[others] = (M[others] - f * M[r]) % PR
        r += 1
    return r

def koszul(spaces, E, wedge, p, seed):
    """wedge = index of the factor W; both orders (U, V) of the other two factors are tried."""
    others = [f for f in range(3) if f != wedge]
    best = (0, None)
    for (U, V) in (tuple(others), tuple(reversed(others))):
        W = spaces[wedge]; d = 2*p + 1
        if d > len(W): return best
        rnd = random.Random(seed)
        if d == len(W):
            Pm = [[1 if a == b else 0 for b in range(len(W))] for a in range(d)]
        else:
            Pm = [[rnd.randint(-5, 5) for _ in W] for _ in range(d)]
        wi = {w: t for t, w in enumerate(W)}
        ui = {u: t for t, u in enumerate(spaces[U])}; vi = {v: t for t, v in enumerate(spaces[V])}
        Sp = list(itertools.combinations(range(d), p)); Sp1 = list(itertools.combinations(range(d), p + 1))
        i1 = {s: t for t, s in enumerate(Sp1)}
        nU, nV = len(spaces[U]), len(spaces[V])
        M = np.zeros((len(Sp1)*nV, len(Sp)*nU), dtype=np.int64)
        for cs, S in enumerate(Sp):
            for i in range(d):
                if i in S: continue
                Ut = tuple(sorted(S + (i,))); sign = (-1)**sum(1 for s in S if s < i)
                for e in E:
                    w = Pm[i][wi[e[wedge]]]
                    if w: M[i1[Ut]*nV + vi[e[V]], cs*nU + ui[e[U]]] += sign*w
        r = rank_mod(M)
        bd = -(-r // comb(2*p, p))
        if bd > best[0]: best = (bd, f'wedge {"ABC"[wedge]} p={p} {"ABC"[U]}*->{"ABC"[V]} rank {r}/{comb(2*p,p)}')
    return best

def best_bound(k, n, q, pmax=4, seeds=(1, 2)):
    spaces, E = S_triples(k, n, q)
    best = (0, None)
    for wedge in range(3):
        for p in range(1, pmax + 1):
            if 2*p + 1 > len(spaces[wedge]): break
            for sd in seeds:
                b = koszul(spaces, E, wedge, p, sd)
                if b[0] > best[0]: best = b
                if 2*p + 1 == len(spaces[wedge]): break
    return best

if __name__ == "__main__":
    mode = sys.argv[1] if len(sys.argv) > 1 else 'base'
    if mode == 'base':
        print("Koszul bounds for S(1,n,q'): conciseness gives n+q'; is it n+q'+1?")
        for n in range(1, 7):
            for q in range(1, 7):
                b = best_bound(1, n, q)
                print(f"  S(1,{n},{q}): >= {b[0]}  (n+q'={n+q}, n+q'+1={n+q+1})  [{b[1]}]", flush=True)
    if mode == 'excl':
        # the exclusions of Remark A.7, recomputed independently
        for c in [(2, 2, 2), (2, 3, 3), (2, 3, 5), (2, 2, 3)]:
            print(f"  S{c}: >= {best_bound(*c)}", flush=True)
    if mode == 'ctrl':
        # controls: known border ranks must not be exceeded
        for (k, n, q, known) in [(2, 2, 1, 5), (2, 3, 2, 7), (1, 2, 0, 3), (1, 3, 0, 4)]:
            b = best_bound(k, n, q)
            print(f"  control S({k},{n},{q}): >= {b[0]}, known border rank {known}  [{b[1]}]", flush=True)


==> anc/locrep.c <==
/* Count (and optionally dump) the relations P subset [k]^3 all of whose Boolean minors
   (2 letters per position, C(k,2)^3 of them) are representable, i.e. lie in one of the
   10 REP orbits of Table 6 of the paper (60 relations).  By Proposition 20.14(d) these are
   exactly the relations without an OV gadget of any size.
   usage: locrep k [dumpfile [sample]]  (with a third argument: a uniform reservoir sample
   of 20000 of them, fixed seed, is written instead of all; relations as uint64 bitmasks
   over the cells a*k*k+b*k+c).  Helper of q2_functional4.py; build: cc -O2 -o locrep locrep.c */
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
static int k, N, nmin;
static unsigned char rep[256];          /* rep[r]=1 iff Boolean relation r representable */
static unsigned char feas[256][256];    /* feas[mask][val]: some rep r with r&mask==val */
static int mincells[1000][8];           /* cell index for bit (b1 b2 b3) of minor */
static int cellmin[64][64][2], ncellmin[64]; /* minors containing cell, and bit pos */
static int amask[1000], aval[1000];
static int P[64];
static long long cnt = 0; static FILE *dump = NULL;
#define S 20000
static uint64_t res[S]; static int sample=0; static uint64_t rs=88172645463325252ULL;
static uint64_t xr(void){rs^=rs<<13;rs^=rs>>7;rs^=rs<<17;return rs;}
static int bit(int a,int b,int c){return (a<<2)|(b<<1)|c;}
static void addrep(int *pts,int n){
  for(int pi=0;pi<6;pi++) for(int fl=0;fl<8;fl++){
    static const int perm[6][3]={{0,1,2},{0,2,1},{1,0,2},{1,2,0},{2,0,1},{2,1,0}};
    int r=0;
    for(int j=0;j<n;j++){int x[3]={pts[j]>>2&1,pts[j]>>1&1,pts[j]&1},y[3];
      for(int i=0;i<3;i++) y[i]=x[perm[pi][i]]^((fl>>i)&1);
      r|=1<<bit(y[0],y[1],y[2]);}
    rep[r]=1;}
}
static void rec(int cell){
  if(cell==N){cnt++; if(dump){uint64_t m=0; for(int i=0;i<N;i++) if(P[i]) m|=1ULL<<i;
    if(!sample) fwrite(&m,8,1,dump);
    else if(cnt<=S) res[cnt-1]=m; else {uint64_t j=xr()%cnt; if(j<S) res[j]=m;}} return;}
  for(int v=0;v<2;v++){
    int ok=1, j;
    for(j=0;j<ncellmin[cell];j++){int mi=cellmin[cell][j][0],b=cellmin[cell][j][1];
      amask[mi]|=1<<b; if(v) aval[mi]|=1<<b;
      if(!feas[amask[mi]][aval[mi]]){ok=0; j++; break;}}
    if(ok){P[cell]=v; rec(cell+1);}
    for(int jj=0;jj<j;jj++){int mi=cellmin[cell][jj][0],b=cellmin[cell][jj][1];
      amask[mi]&=~(1<<b); aval[mi]&=~(1<<b);}
  }
}
int main(int argc,char**argv){
  k=atoi(argv[1]); N=k*k*k; if(argc>2) dump=fopen(argv[2],"wb"); if(argc>3) sample=1;
  int R[10][8]={{0},{0},{0,1},{1,2},{3,4},{1,2,4},{0,1,2,3},{2,3,4,5},{0,3,5,6},{0,1,2,3,4,5,6,7}};
  int Rn[10]={0,1,2,2,2,3,4,4,4,8};
  for(int i=0;i<10;i++) addrep(R[i],Rn[i]);
  int nr=0; for(int r=0;r<256;r++) nr+=rep[r]; fprintf(stderr,"representable Boolean relations: %d\n",nr);
  for(int m=0;m<256;m++) for(int v=0;v<256;v++){ if(v&~m) continue;
    for(int r=0;r<256;r++) if(rep[r]&&((r&m)==v)){feas[m][v]=1;break;}}
  int pr[16][2],np=0; for(int a=0;a<k;a++) for(int b=a+1;b<k;b++){pr[np][0]=a;pr[np][1]=b;np++;}
  nmin=0;
  for(int x=0;x<np;x++)for(int y=0;y<np;y++)for(int z=0;z<np;z++){
    for(int b=0;b<8;b++){int c=pr[x][b>>2&1]*k*k+pr[y][b>>1&1]*k+pr[z][b&1];
      mincells[nmin][b]=c; cellmin[c][ncellmin[c]][0]=nmin; cellmin[c][ncellmin[c]][1]=b; ncellmin[c]++;}
    nmin++;}
  fprintf(stderr,"k=%d minors=%d\n",k,nmin);
  rec(0);
  printf("k=%d locally representable relations: %lld\n",k,cnt);
  if(dump&&sample) fwrite(res,8,cnt<S?cnt:S,dump);
  if(dump) fclose(dump);
  return 0;
}


==> anc/omv512_check.out <==
both identities hold on 3000 random Boolean instances (repeated indices allowed)


==> anc/omv512_check.py <==
"""Ancillary file of the paper "Thin matrix products up to D <= N^0.172 and lossless reductions for 3SUM,
Exact Triangle and APSP" (Remark 10.3).

Brute-force check of the two index identities behind Remark 10.3 (Conjecture 5.12 of van den Brand, Nanongkai
and Saranurak on a larger region), over the Boolean semiring, computed over Z and then thresholded, with repeated
indices in I and J allowed.  For U (n x t1), N (n x n), V (t2 x n), I in [n]^t1, J in [n]^t2:
  first region:  (U N_{I,J} V)[i,j] = OR_b ( [(U N_{I,[n]})[i, J_b] > 0] and V[b,j] )   (t2 queries)
  second region: (U N_{I,J} V)[i,j] = OR_a ( U[i,a] and [(N_{I,J} V)[a,j] > 0] )        (t1 queries)

Run: python3 omv512_check.py      (standard library only; a few seconds)
"""
import random


def mm(A, B):
    return [[sum(A[i][k]*B[k][j] for k in range(len(B))) for j in range(len(B[0]))] for i in range(len(A))]


def pos(A):
    return [[1 if x > 0 else 0 for x in r] for r in A]


if __name__ == "__main__":
    random.seed(1)
    trials = 3000
    for _ in range(trials):
        n = random.randint(2, 8); t1 = random.randint(1, 5); t2 = random.randint(1, 5)
        R = lambda a, b: [[random.randint(0, 1) for _ in range(b)] for _ in range(a)]
        U, N, V = R(n, t1), R(n, n), R(t2, n)
        I = [random.randrange(n) for _ in range(t1)]; J = [random.randrange(n) for _ in range(t2)]
        NIJ = [[N[a][b] for b in J] for a in I]
        truth = pos(mm(mm(U, NIJ), V))
        P = mm(U, [N[a] for a in I])                     # first region: U N_{I,[n]}, inner dimension t1
        first = [[1 if any(P[i][J[b]] > 0 and V[b][j] for b in range(t2)) else 0 for j in range(n)]
                 for i in range(n)]
        Q = mm(NIJ, V)                                   # second region: N_{I,J} V, inner dimension t2
        second = [[1 if any(U[i][a] and Q[a][j] > 0 for a in range(t1)) else 0 for j in range(n)]
                  for i in range(n)]
        assert truth == first == second
    print(f"both identities hold on {trials} random Boolean instances (repeated indices allowed)")


==> anc/profile_model.out <==
== Schoenhage (3,3) ==
eps*gamma=0.003935 c=20.80 gamma=0.0688 eps=0.0572


==> anc/profile_model.py <==
"""Ancillary file of the paper "Thin matrix products up to D <= N^0.172 and reductions that keep the whole
saving".  Shared library for the scores of Section 11 ("Why not other identities") and Appendix A.1; imported by
border_identity_scores.py, shared_variable_variants.py, pure_inner_cases.py, vrana_patterns.py and
cw_decompositions.py.  Run on its own it prints the score of Schoenhage's
identity for (k,n) = (3,3), the value 0.003935 of Appendix A.1, paragraph "Exact identities".

What it computes: the score epsilon*gamma (the rate value of epsilon*gamma in the exact leaf count of
Remark 6.2) of a base identity in the framework of [ZT] (arXiv:2610.06783), Section 2: tiling plus
pruned recursion, with the leaf count of [ZT, Lemma 11] counted exactly.

PROFILE MODEL.  A base identity is described per level by
  - O  : number of outer output variables (outputs of the 'outer' part, one per entry),
  - q  : inner-product length of the inner part (one inner output z0 per level),
  - term classes (mult, o, i): mult terms, each covering o outer outputs and (i = 1) or not (i = 0)
         the inner output z0.
The run selects the output strings with exactly m inner levels (K = C(L, m) products of shape
O^{(L-m)/2} x q^m x O^{(L-m)/2} after balancing; C = K O^{L-m} outputs, D = q^m).
A leaf tau with n_c levels of class c contributes to
  s(tau) = [t^m] prod_c (o_c + i_c t)^{n_c}       selected outputs,
and with wanted density rho = D^{-kappa} the pruned recursion visits ([ZT, Lemma 11] with classes, which
equals the random-W expectation up to constants)
  sum_tau min(1, rho s(tau))  leaves.
All rates per m (L = c m), natural logs, poly(m) dropped:
  count(x) = c ln c - sum x ln x + sum x ln mult         (x_c = n_c / m, sum x = c)
  s(x)     = min_t  sum x_c ln(o_c + i_c t) - ln t       (saddle point; exact rate)
  lnC      = c H(1/c) + (c-1) ln O    (+ lnK_extra if K differs from C(L,m))
  Gamma    = max_x  count(x) - lnC + min(0, s(x) - kappa ln q);   gamma = -Gamma / ln q
  eps      = ln q / max( lnC/2 , gamma ln q + c ln R - lnC/2 )   (tile fit and encodings, [ZT, Section 2.4])
For Schoenhage (3,3): classes [(9,1,1),(1,0,1)], O = 9, q = 4: score 0.003935.
The maximisations are numerical (Nelder-Mead over the class frequencies, a grid over c).

Usage: python3 profile_model.py      (needs numpy)
"""
import sys
from math import log, lgamma, comb
import numpy as np

def H(x):
    return 0.0 if x <= 0 or x >= 1 else -x*log(x) - (1-x)*log(1-x)

def xlx(x):
    return 0.0 if x <= 0 else x*log(x)

def s_rate(x, cls):
    """exponential rate of [t^1] prod_c (o_c + i_c t)^{x_c}  (per m); -inf if not attainable."""
    lo = sum(xc for xc, (mu, o, i) in zip(x, cls) if o == 0 and i == 1)
    hi = sum(xc for xc, (mu, o, i) in zip(x, cls) if i == 1)
    if lo > 1 + 1e-12 or hi < 1 - 1e-12:
        return -np.inf
    def deriv(u):  # d/du of sum x ln(o + i e^u) - u
        t = np.exp(u)
        return sum(xc*(i*t)/(o + i*t) for xc, (mu, o, i) in zip(x, cls) if i == 1 and xc > 0) - 1
    def val(u):
        t = np.exp(u)
        v = -u
        for xc, (mu, o, i) in zip(x, cls):
            if xc <= 0: continue
            if o == 0: v += xc*(u + log(i))
            else: v += xc*log(o + i*t)
        return v
    a, b = -60.0, 60.0
    if deriv(a) >= 0: return val(a)
    if deriv(b) <= 0: return val(b)
    for _ in range(200):
        mid = (a+b)/2
        if deriv(mid) < 0: a = mid
        else: b = mid
    return val((a+b)/2)

def count_rate(x, cls, c):
    return xlx(c) - sum(xlx(xc) for xc in x) + sum(xc*log(mu) for xc, (mu, o, i) in zip(x, cls))

def nm(fun, x0, step, iters=1500, tol=1e-11):
    n = len(x0)
    pts = [np.array(x0, float)] + [np.array(x0, float) + np.eye(n)[k]*step for k in range(n)]
    vals = [fun(p) for p in pts]
    for _ in range(iters):
        order = np.argsort(vals)[::-1]; pts = [pts[k] for k in order]; vals = [vals[k] for k in order]
        if abs(vals[0] - vals[-1]) < tol: break
        cen = sum(pts[:-1])/n
        xr = cen + (cen - pts[-1]); fr = fun(xr)
        if fr > vals[0]:
            xe = cen + 2*(cen - pts[-1]); fe = fun(xe)
            pts[-1], vals[-1] = (xe, fe) if fe > fr else (xr, fr)
        elif fr > vals[-2]:
            pts[-1], vals[-1] = xr, fr
        else:
            xc = cen + 0.5*(pts[-1] - cen); fc = fun(xc)
            if fc > vals[-1]:
                pts[-1], vals[-1] = xc, fc
            else:
                pts = [pts[0]] + [pts[0] + 0.5*(p - pts[0]) for p in pts[1:]]
                vals = [vals[0]] + [fun(p) for p in pts[1:]]
    k = int(np.argmax(vals)); return pts[k], vals[k]

def Gamma(cls, O, q, c, kappa=0.5, lnK_extra=0.0, starts=6, seed=1):
    """max over class frequencies of the per-m log of (visited leaves)/C."""
    lnC = c*H(1/c) + (c-1)*log(O) + lnK_extra
    k = len(cls)
    def obj(z):
        w = np.exp(z - z.max()); x = c*w/w.sum()
        lo = sum(xc for xc, (mu, o, i) in zip(x, cls) if o == 0 and i == 1)
        hi = sum(xc for xc, (mu, o, i) in zip(x, cls) if i == 1)
        if lo > 1 or hi < 1: return -50.0 - 100*(max(0, lo-1) + max(0, 1-hi))
        s = s_rate(x, cls)
        return count_rate(x, cls, c) - lnC + min(0.0, s - kappa*log(q))
    rng = np.random.default_rng(seed)
    best = (-1e18, None)
    for st in range(starts):
        z0 = rng.normal(size=k) if st else np.log(np.array([mu for mu, o, i in cls], float))
        z, v = nm(obj, z0, 0.7)
        z, v = nm(obj, z, 0.05)
        if v > best[0]:
            w = np.exp(z - z.max()); best = (v, c*w/w.sum())
    return best

def score(cls, O, q, kappa=0.5, cs=None, lnK_extra_fn=None, enc=True):
    """best eps*gamma over c; returns (eg, c, gamma, eps, x*)."""
    R = sum(mu for mu, o, i in cls)
    if cs is None: cs = np.linspace(R + 0.5, 4*R + 8, 120)
    best = (-1, None, None, None, None)
    for c in cs:
        ext = lnK_extra_fn(c) if lnK_extra_fn else 0.0
        G, x = Gamma(cls, O, q, c, kappa, ext, starts=3)
        g = -G/log(q)
        if g <= 0: continue
        lnC = c*H(1/c) + (c-1)*log(O) + ext
        tile = lnC/2
        encr = g*log(q) + c*log(R) - lnC/2 if enc else -1
        eps = log(q)/max(tile, encr)
        if eps*g > best[0]: best = (eps*g, c, g, eps, x)
    return best

def refine(cls, O, q, kappa=0.5, enc=True, lnK_extra_fn=None):
    b = score(cls, O, q, kappa, enc=enc, lnK_extra_fn=lnK_extra_fn)
    if b[1] is None: return b
    R = sum(mu for mu, o, i in cls)
    span = (4*R + 8 - R)/120
    cs = np.linspace(max(1.01, b[1] - 2*span), b[1] + 2*span, 41)
    return score(cls, O, q, kappa, cs=cs, enc=enc, lnK_extra_fn=lnK_extra_fn)

if __name__ == "__main__":
    print("== Schoenhage (3,3) ==")
    v = refine([(9, 1, 1), (1, 0, 1)], 9, 4)
    print(f"eps*gamma={v[0]:.6f} c={v[1]:.2f} gamma={v[2]:.4f} eps={v[3]:.4f}")


==> anc/pure_inner_cases.py <==
"""Ancillary file of the paper "Thin matrix products up to D <= N^0.172 and reductions that keep the whole
saving".  Supports Appendix A.1, paragraph "Border identities", and the closing paragraph of Section 11: "the cases R0 >= 2
not excluded by the private-leaf condition (kn <= 30)" give no saving.

Scores (profile model of profile_model.py) of the sparse class with one shared variable at the largest effective
inner length that Proposition A.5 (border identities with one shared variable) allows, q = (k-1)(n-1) + R0 + 1:
kn terms each covering one outer output and z0, and R0 pure-inner terms.  Cases: R0 = 1 on seven larger shapes,
and R0 = 2..5 on every shape with kn <= 30 that the private-leaf condition R0^2 < q (Lemma A.1) leaves open.
"no saving" means that the optimiser found, at every c of the grid, a class distribution whose visited leaves are
at least the outputs (Gamma >= 0).

Usage: python3 pure_inner_cases.py      (needs numpy and profile_model.py beside it; 7 worker processes, about 20 minutes)
"""
import sys
sys.path.insert(0, '.')
from multiprocessing import Pool
from profile_model import refine

def cases():
    out = []
    for (k, n) in [(2, 8), (2, 9), (2, 10), (3, 6), (3, 7), (4, 5), (5, 5)]:
        out.append((k, n, 1))
    for R0 in (2, 3, 4, 5):
        for k in range(2, 7):
            for n in range(k, 40):
                q = (k-1)*(n-1) + R0 + 1
                if R0*R0 >= q: continue
                if k*n > 30: break
                out.append((k, n, R0))
    return out

def run(c):
    k, n, R0 = c
    q = (k-1)*(n-1) + R0 + 1; O = k*n
    v = refine([(O, 1, 1), (R0, 0, 1)], O, q)
    return c, q, v

if __name__ == "__main__":
    cs = cases()
    print(f"{len(cs)} cases", flush=True)
    with Pool(7) as P:
        for (k, n, R0), q, v in P.imap(run, cs):
            print(f"(k,n)=({k},{n}) R0={R0} q={q}: " + ("no saving" if v[1] is None else
                  f"eps*gamma={v[0]:.6f} (x{v[0]/0.003935:.2f}) c={v[1]:.2f} gamma={v[2]:.4f} eps={v[3]:.4f}"),
                  flush=True)


==> anc/q2_boolean.out <==
brute-force cross-check mismatches: 0
22 orbits
relations with REP and t=1 gadget: 0 ; with neither: 0
REP but neither REP-Z nor REP-2: 0
gadget any t but not t=1: 0
∅                                orbit= 1 REP=True  Z=True  F2=True  F3=True  tors=[] free=6 gadget_t1=[]
000                              orbit= 8 REP=True  Z=True  F2=True  F3=True  tors=[] free=6 gadget_t1=[]
000 001                          orbit=12 REP=True  Z=True  F2=True  F3=True  tors=[] free=5 gadget_t1=[]
001 010                          orbit=12 REP=True  Z=True  F2=True  F3=True  tors=[] free=5 gadget_t1=[]
011 100                          orbit= 4 REP=True  Z=True  F2=True  F3=True  tors=[] free=5 gadget_t1=[]
000 001 010                      orbit=24 REP=False Z=False F2=False F3=False tors=[] free=4 gadget_t1=['CAB', 'CBA']
001 010 100                      orbit= 8 REP=True  Z=True  F2=False F3=True  tors=[] free=4 gadget_t1=[]
000 011 100                      orbit=24 REP=False Z=False F2=False F3=False tors=[] free=4 gadget_t1=['ABB', 'BAA']
000 001 010 011                  orbit= 6 REP=True  Z=True  F2=True  F3=True  tors=[] free=4 gadget_t1=[]
000 001 010 100                  orbit= 8 REP=False Z=False F2=False F3=False tors=[] free=3 gadget_t1=['ABC', 'ACB', 'BAC', 'BCA', 'CAB', 'CBA']
000 001 011 100                  orbit=24 REP=False Z=False F2=False F3=False tors=[] free=3 gadget_t1=['ACB', 'BCA', 'CAB', 'CBA']
001 010 011 100                  orbit=24 REP=False Z=False F2=False F3=False tors=[] free=3 gadget_t1=['CAB', 'CBA']
010 011 100 101                  orbit= 6 REP=True  Z=True  F2=True  F3=True  tors=[] free=4 gadget_t1=[]
000 011 101 110                  orbit= 2 REP=True  Z=False F2=True  F3=False tors=[2] free=3 gadget_t1=[]
000 001 010 011 100              orbit=24 REP=False Z=False F2=False F3=False tors=[] free=3 gadget_t1=['ABC', 'ACB', 'BAC', 'BCA']
000 010 011 100 101              orbit=24 REP=False Z=False F2=False F3=False tors=[] free=3 gadget_t1=['ABC', 'ACB', 'BAC', 'BCA', 'CAB', 'CBA']
000 001 011 101 110              orbit= 8 REP=False Z=False F2=False F3=False tors=[] free=3 gadget_t1=['ABC', 'ACB', 'BAC', 'BCA', 'CAB', 'CBA']
000 001 010 011 100 101          orbit=12 REP=False Z=False F2=False F3=False tors=[] free=3 gadget_t1=['ABC', 'BAC']
000 001 010 011 101 110          orbit=12 REP=False Z=False F2=False F3=False tors=[] free=3 gadget_t1=['ABC', 'ACB', 'BAC', 'BCA']
001 010 011 100 101 110          orbit= 4 REP=False Z=False F2=False F3=False tors=[] free=3 gadget_t1=['ABC', 'ACB', 'BAC', 'BCA', 'CAB', 'CBA']
000 001 010 011 100 101 110      orbit= 8 REP=False Z=False F2=False F3=False tors=[] free=3 gadget_t1=['ABC', 'ACB', 'BAC', 'BCA', 'CAB', 'CBA']
000 001 010 011 100 101 110 111  orbit= 1 REP=True  Z=True  F2=True  F3=True  tors=[] free=3 gadget_t1=[]
runtime 1.4 s


==> anc/q2_boolean.py <==
"""Q2, Boolean part: all 256 relations P ⊆ {0,1}^3.
REP / REP-Z / REP-2 / REP-3 via q2lib.rep_info (certified), OV-gadgets via
q2lib.gadget_search, orbits under S_3 (positions) x flips.  Cross-check of the
lattice test against a brute-force search of integer combinations with
coefficients in [-B, B].   Run: python3 q2_boolean.py
"""
import itertools, time
import numpy as np
from q2lib import rep_info, gadget_search, gadget_types, cell_perms, canon_codes

T0 = time.time()
k = 2
PTS = list(itertools.product(range(2), repeat=3))
tables = np.array([[bool(m >> (a * 4 + b * 2 + c) & 1) for (a, b, c) in PTS] for m in range(256)])
rels = [[p for p in PTS if tables[m][p[0] * 4 + p[1] * 2 + p[2]]] for m in range(256)]

infos = [rep_info(P, 2, primes=(2, 3), check_unimodular=True) for P in rels]

# brute-force cross-check of L-membership
B = 2
def e(s):
    v = [0] * 6
    v[s[0]] += 1; v[2 + s[1]] += 1; v[4 + s[2]] += 1
    return np.array(v)
mismatch = 0
for m, P in enumerate(rels):
    if len(P) < 2:
        continue
    G = np.array([e(p) - e(P[0]) for p in P[1:]])
    coeffs = np.array(list(itertools.product(range(-B, B + 1), repeat=len(G))))
    combos = {tuple(r) for r in coeffs @ G}
    bf_closure = {s for s in PTS if tuple(e(s) - e(P[0])) in combos}
    bf_rep = bf_closure == set(P)
    if bf_rep != infos[m]['REP']:
        mismatch += 1
        print('MISMATCH', m, P, bf_closure, infos[m])
print('brute-force cross-check mismatches:', mismatch)

res, summ = gadget_search(tables, 2)

perms = cell_perms(2, [list(itertools.permutations(range(2)))] * 3,
                   list(itertools.permutations(range(3))))
codes = canon_codes(tables, perms)
orbits = {}
for m in range(256):
    orbits.setdefault(int(codes[m]), []).append(m)
print(len(orbits), 'orbits')

both = neither = 0
for m in range(256):
    r = infos[m]['REP']
    g = bool(summ['t1'][m])
    if r and g: both += 1
    if not r and not g: neither += 1
print('relations with REP and t=1 gadget:', both, '; with neither:', neither)
print('REP but neither REP-Z nor REP-2:',
      sum(1 for i in infos if i['REP'] and not i['REPZ'] and not i['REP_p'][2]))
print('gadget any t but not t=1:', int((summ['tany'] & ~summ['t1']).sum()))

for code, mem in sorted(orbits.items(), key=lambda kv: (len(rels[kv[1][0]]), kv[0])):
    m = mem[0]
    i = infos[m]
    P = ' '.join(''.join(map(str, p)) for p in rels[m]) or '∅'
    t1, tany = gadget_types(res, m)
    print(f"{P:32s} orbit={len(mem):2d} REP={i['REP']!s:5} Z={i['REPZ']!s:5} "
          f"F2={i['REP_p'][2]!s:5} F3={i['REP_p'][3]!s:5} tors={i['torsion']} free={i['free']} "
          f"gadget_t1={t1}")
print(f'runtime {time.time() - T0:.1f} s')


==> anc/q2_functional3.out <==
REP computation 34.3 s
gadget search 3.1 s
orbits 0.7 s
84 orbits; orbits with non-constant classification: 0
counts over all 19683 g:
  REP 297  REP-Z 159  REP-2 105  REP-3 243
  gadget t=1 19386  t<=2 19386  any t 19386
  tmin distribution Counter({1: 19386, 0: 297})
  REP and gadget(any t): 0
  torsion of A_P: Counter({((), 3): 15678, ((), 4): 2736, ((2,), 3): 1080, ((3,), 3): 84, ((2,), 4): 54, ((), 5): 51})
  REP-p for p>3 without REP-Z: Counter()
joint (REP, REPZ, REP2, REP3, t1, t<=2, any t): #g
    (False, False, False, False, True, True, True) 19386
    (True, False, False, True, False, False, False) 84
    (True, False, True, False, False, False, False) 54
    (True, True, False, True, False, False, False) 108
    (True, True, True, True, False, False, False) 51

all orbits (rep = min code element):
g=000001021 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=000001120 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=000001121 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=000001122 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=000011102 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=000011112 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=000011201 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=000011212 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=000012112 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=000012121 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=000012122 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001010112 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001010201 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001010202 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001010212 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001011122 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=001011202 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001012201 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABB', 'ABC', 'BAA', 'BAC'] any=['ABA(t=2)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=2)', 'BAC(t=1)']
g=001012202 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001012210 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001012212 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001012220 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001012221 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001021120 size=  432 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=000001011 size=  216 REP=False Z=False F2=False F3=False tors=[] free=4 t1=['ABC', 'BAC'] any=['ABA(t=2)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=2)', 'BAC(t=1)']
g=000001012 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=000001110 size=  216 REP=False Z=False F2=False F3=False tors=[] free=4 t1=['ABC', 'BAC'] any=['ABA(t=2)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=2)', 'BAC(t=1)']
g=000001111 size=  216 REP=False Z=False F2=False F3=False tors=[] free=4 t1=['ABC', 'BAC'] any=['ABA(t=2)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=2)', 'BAC(t=1)']
g=000001112 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=000001220 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABC', 'BAC'] any=['ABA(t=2)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=2)', 'BAC(t=1)']
g=000001221 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=000001222 size=  216 REP=False Z=False F2=False F3=False tors=[] free=4 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=000011012 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=000011101 size=  216 REP=False Z=False F2=False F3=False tors=[] free=4 t1=['ABC', 'BAC'] any=['ABA(t=2)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=2)', 'BAC(t=1)']
g=000011122 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=000011202 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=000011211 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=000011222 size=  216 REP=False Z=False F2=False F3=False tors=[] free=4 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=000012102 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=000012111 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=000012120 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=000112121 size=  216 REP=False Z=False F2=False F3=False tors=[] free=4 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=000112122 size=  216 REP=False Z=False F2=False F3=False tors=[] free=4 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=001001120 size=  216 REP=False Z=False F2=False F3=False tors=[2] free=3 t1=['ABA', 'BAB'] any=['ABA(t=1)', 'BAB(t=1)']
g=001001122 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'BAB'] any=['ABA(t=1)', 'BAB(t=1)']
g=001002121 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001010101 size=  216 REP=False Z=False F2=False F3=False tors=[] free=4 t1=['ABC', 'BAC'] any=['ABA(t=2)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=2)', 'BAC(t=1)']
g=001010102 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001010122 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=001011112 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABC', 'BAC'] any=['ABA(t=2)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=2)', 'BAC(t=1)']
g=001011120 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=001012120 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001012121 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001012200 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001021110 size=  216 REP=False Z=False F2=False F3=False tors=[2] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001021112 size=  216 REP=False Z=False F2=False F3=False tors=[2] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001110220 size=  216 REP=False Z=False F2=False F3=False tors=[2] free=3 t1=['ABB', 'BAA'] any=['ABB(t=1)', 'BAA(t=1)']
g=001120212 size=  216 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'BAB'] any=['ABA(t=1)', 'BAB(t=1)']
g=000000011 size=  108 REP=False Z=False F2=False F3=False tors=[] free=4 t1=['ABC', 'BAC'] any=['ABA(t=2)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=2)', 'BAC(t=1)']
g=000000012 size=  108 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABC', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=1)', 'BAC(t=1)']
g=000000112 size=  108 REP=False Z=False F2=False F3=False tors=[] free=4 t1=['ABA', 'BAB'] any=['ABA(t=1)', 'BAB(t=1)']
g=000001010 size=  108 REP=False Z=False F2=False F3=False tors=[] free=4 t1=['ABC', 'BAC'] any=['ABA(t=2)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=2)', 'BAC(t=1)']
g=000001020 size=  108 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABC', 'BAC'] any=['ABA(t=2)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=2)', 'BAC(t=1)']
g=000011022 size=  108 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABB', 'ABC', 'BAA', 'BAC'] any=['ABA(t=2)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=2)', 'BAC(t=1)']
g=000112112 size=  108 REP=False Z=False F2=False F3=False tors=[] free=4 t1=['ABA', 'BAB'] any=['ABA(t=1)', 'BAB(t=1)']
g=000112221 size=  108 REP=False Z=False F2=False F3=False tors=[] free=4 t1=['ABA', 'BAB'] any=['ABA(t=1)', 'BAB(t=1)']
g=001002120 size=  108 REP=False Z=False F2=False F3=False tors=[2] free=3 t1=['ABA', 'ABB', 'BAA', 'BAB'] any=['ABA(t=1)', 'ABB(t=1)', 'BAA(t=1)', 'BAB(t=1)']
g=001010200 size=  108 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABC', 'BAC'] any=['ABA(t=2)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=2)', 'BAC(t=1)']
g=001010211 size=  108 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001012122 size=  108 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001120210 size=  108 REP=False Z=False F2=False F3=False tors=[2] free=3 t1=['ABA', 'ABB', 'BAA', 'BAB'] any=['ABA(t=1)', 'ABB(t=1)', 'BAA(t=1)', 'BAB(t=1)']
g=001022121 size=   72 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001112220 size=   72 REP=True  Z=False F2=False F3=True  tors=[3] free=3 t1=[] any=[]
g=000000001 size=   54 REP=False Z=False F2=False F3=False tors=[] free=4 t1=['ABC', 'BAC'] any=['ABA(t=2)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=2)', 'BAC(t=1)']
g=000011011 size=   54 REP=False Z=False F2=False F3=False tors=[] free=4 t1=['ABC', 'BAC'] any=['ABA(t=2)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=2)', 'BAC(t=1)']
g=000012021 size=   54 REP=False Z=False F2=False F3=False tors=[] free=3 t1=['ABA', 'ABB', 'ABC', 'BAA', 'BAB', 'BAC'] any=['ABA(t=1)', 'ABB(t=1)', 'ABC(t=1)', 'BAA(t=1)', 'BAB(t=1)', 'BAC(t=1)']
g=001001110 size=   54 REP=True  Z=False F2=True  F3=False tors=[2] free=4 t1=[] any=[]
g=001001112 size=   54 REP=True  Z=True  F2=False F3=True  tors=[] free=4 t1=[] any=[]
g=001001220 size=   54 REP=True  Z=True  F2=False F3=True  tors=[] free=4 t1=[] any=[]
g=000000111 size=   36 REP=True  Z=True  F2=True  F3=True  tors=[] free=5 t1=[] any=[]
g=001010100 size=   36 REP=False Z=False F2=False F3=False tors=[] free=4 t1=['ABC', 'BAC'] any=['ABA(t=2)', 'ABB(t=2)', 'ABC(t=1)', 'BAA(t=2)', 'BAB(t=2)', 'BAC(t=1)']
g=000111222 size=   12 REP=True  Z=True  F2=True  F3=True  tors=[] free=5 t1=[] any=[]
g=012120201 size=   12 REP=True  Z=False F2=False F3=True  tors=[3] free=3 t1=[] any=[]
g=000000000 size=    3 REP=True  Z=True  F2=True  F3=True  tors=[] free=5 t1=[] any=[]

0 third-class orbits
runtime 38.2 s


==> anc/q2_functional3.py <==
"""Q2, functional relations over Σ = {0,1,2}: P_g = {(a,b,g(a,b))}, all 3^9 maps g.
For each g: REP, REP-Z, REP-2, REP-3 (certified), invariant factors of A_P,
OV-gadgets (t=1, t<=2, any t).  Orbits under independent letter permutations in
each position (216) and transposing positions 1,2.   Run: python3 q2_functional3.py
"""
import itertools, time, pickle
from collections import Counter
from multiprocessing import Pool
import numpy as np
from q2lib import rep_info, gadget_search, gadget_types, cell_perms, canon_codes

k = 3
GS = list(itertools.product(range(3), repeat=9))  # g[a*3+b]


def rel(g):
    return [(a, b, g[a * 3 + b]) for a in range(3) for b in range(3)]


def work(g):
    i = rep_info(rel(g), 3, primes=(2, 3))
    i.pop('witness')
    return i


def table(g):
    return '\n'.join('    ' + ' '.join(str(g[a * 3 + b]) for b in range(3)) for a in range(3))


if __name__ == '__main__':
    T0 = time.time()
    with Pool(4) as pool:
        infos = pool.map(work, GS, chunksize=200)
    T1 = time.time()
    print(f'REP computation {T1 - T0:.1f} s')
    tables = np.zeros((len(GS), 27), dtype=bool)
    for n, g in enumerate(GS):
        for a, b, c in rel(g):
            tables[n, a * 9 + b * 3 + c] = True
    res, summ = gadget_search(tables, 3)
    T2 = time.time()
    print(f'gadget search {T2 - T1:.1f} s')
    S3 = list(itertools.permutations(range(3)))
    perms = cell_perms(3, [S3] * 3, [(0, 1, 2), (1, 0, 2)])
    codes = canon_codes(tables, perms)
    T3 = time.time()
    print(f'orbits {T3 - T2:.1f} s')

    def cls(n):
        i = infos[n]
        return (i['REP'], i['REPZ'], i['REP_p'][2], i['REP_p'][3], tuple(i['torsion']), i['free'],
                bool(summ['t1'][n]), bool(summ['t2'][n]), bool(summ['tany'][n]), int(summ['tmin'][n]))

    orbits = {}
    for n in range(len(GS)):
        orbits.setdefault(int(codes[n]), []).append(n)
    # invariance check: classification constant on orbits
    bad = sum(1 for mem in orbits.values() if len({cls(n) for n in mem}) > 1)
    print(len(orbits), 'orbits; orbits with non-constant classification:', bad)

    print('counts over all 19683 g:')
    print('  REP', sum(i['REP'] for i in infos), ' REP-Z', sum(i['REPZ'] for i in infos),
          ' REP-2', sum(i['REP_p'][2] for i in infos), ' REP-3', sum(i['REP_p'][3] for i in infos))
    print('  gadget t=1', int(summ['t1'].sum()), ' t<=2', int(summ['t2'].sum()),
          ' any t', int(summ['tany'].sum()))
    print('  tmin distribution', Counter(summ['tmin'].tolist()))
    print('  REP and gadget(any t):', int(sum(1 for n in range(len(GS)) if infos[n]['REP'] and summ['tany'][n])))
    print('  torsion of A_P:', Counter((tuple(i['torsion']), i['free']) for i in infos))
    other_p = Counter(p for i in infos for p, v in i['REP_p'].items() if p not in (2, 3) and v and not i['REPZ'])
    print('  REP-p for p>3 without REP-Z:', other_p)

    joint = Counter()
    for n in range(len(GS)):
        i = infos[n]
        joint[(i['REP'], i['REPZ'], i['REP_p'][2], i['REP_p'][3], bool(summ['t1'][n]),
               bool(summ['t2'][n]), bool(summ['tany'][n]))] += 1
    print('joint (REP, REPZ, REP2, REP3, t1, t<=2, any t): #g')
    for kk, v in sorted(joint.items()):
        print('   ', kk, v)

    print('\nall orbits (rep = min code element):')
    third = []
    for code, mem in sorted(orbits.items(), key=lambda kv: (-len(kv[1]), kv[0])):
        n = mem[0]
        i = infos[n]
        g = GS[n]
        t1, tany = gadget_types(res, n)
        tag = ''
        anyp = i['REPZ'] or any(i['REP_p'].values())
        if not summ['t2'][n] and not anyp:
            tag = '  <== THIRD CLASS'
            third.append(n)
        print(f"g={''.join(map(str, g))} size={len(mem):5d} REP={i['REP']!s:5} Z={i['REPZ']!s:5} "
              f"F2={i['REP_p'][2]!s:5} F3={i['REP_p'][3]!s:5} tors={i['torsion']} free={i['free']} "
              f"t1={t1} any={tany}{tag}")
    print(f'\n{len(third)} third-class orbits')
    for n in third:
        print(f"g={''.join(map(str, GS[n]))} orbit size {len(orbits[int(codes[n])])}:")
        print(table(GS[n]))
        print('   ', {kk: v for kk, v in infos[n].items()})
    pickle.dump(dict(infos=infos, summ=summ, codes=codes), open('q2_functional3.pkl', 'wb'))
    print(f'runtime {time.time() - T0:.1f} s')


==> anc/q2_functional4.functional4.out <==
enumeration k=2: 4 representatives, Burnside 4, sum of orbit sizes 16 (= 2^4: True)
enumeration k=3: 84 representatives, Burnside 84, sum of orbit sizes 19683 (= 3^9: True)
A  k=4: group order 27648; Burnside 167342 orbits; enumerated 167342 representatives; sum of orbit sizes 4294967296 (= 4^16: True); agree: True
   enumeration 9.1 s
   gadget search 57.9 s
   lattice tests 1810.9 s
B  Boolean relations representable: 60 of 256; Proposition 20.14(d) on every orbit (gadget of some size <=> some Boolean minor not representable): 167342 of 167342 agree
C  orbits per class: {'REP': 42, 'gadget': 167296, 'neither': 4}
D  maps per class:   {'REP': 59776, 'gadget': 4294891968, 'neither': 15552}
E  representable and with a gadget: 0
F  gadget orbits by least size and kind: {(1, 'slice'): 165800, (1, 'identification only'): 1496}; maps by least size: {1: 4294891968}
G  representable orbits by the groups they need (orbits, maps):
     F2 only                       13   14700
     F3 only                        3    5760
     Z                              5   12096
     Z, F2, F3                      8    1684
     Z, F3                          4    2352
     exponent 4 only                9   23184
H  representable orbits (representative g rows a=0..3, orbit size, torsion and free rank of A_P, groups):
     0012/0012/1103/3321   3456  torsion [2, 2] free 3  F2,exp4
     0001/0001/1110/2223   2304  torsion [2] free 4  F2,exp4
     0011/0011/1100/2233   1728  torsion [2] free 4  F2,exp4
     0012/0012/1103/2230   1728  torsion [2, 2] free 3  F2,exp4
     0012/1103/2230/3321   1728  torsion [2, 2] free 3  F2,exp4
     0001/0001/2223/3332   1152  torsion [2] free 4  F2,exp4
     0011/0011/2233/3322    864  torsion [2] free 4  F2,exp4
     0001/1110/2223/3332    576  torsion [2] free 4  F2,exp4
     0011/1100/2233/3322    432  torsion [2] free 4  F2,exp4
     0001/0001/1110/1110    288  torsion [2] free 5  F2,exp4
     0001/0001/0001/1110    192  torsion [2] free 5  F2,exp4
     0123/1032/2301/3210    144  torsion [2, 2] free 3  F2,exp4
     0011/0011/1100/1100    108  torsion [2] free 5  F2,exp4
     0001/0001/1112/2220   2304  torsion [3] free 4  F3
     0011/0011/1122/2200   1728  torsion [3] free 4  F3
     0012/0012/1120/2201   1728  torsion [3] free 4  F3
     0011/0011/1122/2233   3456  torsion [] free 4  Z,F5,F7,exp4
     0001/0001/1112/2223   2304  torsion [] free 4  Z,F5,F7,exp4
     0001/0001/1112/3330   2304  torsion [] free 4  Z,F5,F7,exp4
     0001/0001/2220/3332   2304  torsion [] free 4  Z,F5,F7,exp4
     0011/0011/1122/3300   1728  torsion [] free 4  Z,F5,F7,exp4
     0001/0001/2223/2223    576  torsion [] free 5  Z,F2,F3,F5,F7,exp4
     0001/0001/0001/2223    384  torsion [] free 5  Z,F2,F3,F5,F7,exp4
     0000/0000/1111/2222    288  torsion [] free 6  Z,F2,F3,F5,F7,exp4
     0011/0011/2233/2233    216  torsion [] free 5  Z,F2,F3,F5,F7,exp4
     0000/0000/0000/1111     96  torsion [] free 6  Z,F2,F3,F5,F7,exp4
     0000/0000/1111/1111     72  torsion [] free 6  Z,F2,F3,F5,F7,exp4
     0000/1111/2222/3333     48  torsion [] free 6  Z,F2,F3,F5,F7,exp4
     0000/0000/0000/0000      4  torsion [] free 6  Z,F2,F3,F5,F7,exp4
     0001/0001/1112/1112   1152  torsion [] free 5  Z,F3,F5,F7,exp4
     0011/0011/1122/1122    432  torsion [] free 5  Z,F3,F5,F7,exp4
     0001/0001/0001/1112    384  torsion [] free 5  Z,F3,F5,F7,exp4
     0001/0001/0001/2220    384  torsion [] free 5  Z,F3,F5,F7,exp4
     0012/0012/1123/3301   6912  torsion [4] free 3  exp4
     0012/0012/1103/2231   3456  torsion [4] free 3  exp4
     0012/0012/1103/3320   3456  torsion [4] free 3  exp4
     0012/1103/2231/3320   3456  torsion [4] free 3  exp4
     0012/0012/1130/2203   1728  torsion [4] free 3  exp4
     0012/1130/2203/3321   1728  torsion [4] free 3  exp4
     0001/1112/2223/3330   1152  torsion [4] free 3  exp4
     0011/1122/2233/3300    864  torsion [4] free 3  exp4
     0123/1032/2310/3201    432  torsion [4] free 3  exp4
I  third-class orbits (not representable, no gadget of any size): 4, 15552 maps
     0012/0012/1120/3301  orbit size 6912  torsion [3] free 3  closure witness (0, 3, 3)
     0012/0012/1120/2203  orbit size 3456  torsion [3] free 3  closure witness (0, 2, 3)
     0012/0012/1120/2231  orbit size 3456  torsion [3] free 3  closure witness (0, 0, 3)
     0012/0012/1123/2231  orbit size 1728  torsion [3] free 3  closure witness (0, 0, 3)
runtime 1880.3 s


==> anc/q2_functional4.local4.out <==
A  all relations over 3 letters: 2^27, group order 1296, orbits 111618 (about 1.12e+05)
A  all relations over 4 letters: 2^64, group order 82944, orbits 222464035614910 (about 2.22e+14)
B  locrep: representable Boolean relations: 60; k=4 minors=216 ; k=4 locally representable relations: 186526704
C  uniform sample of 20000 of them (evidence only): {'not REP': 10979, 'REP': 9021}
runtime 160.6 s


==> anc/q2_functional4.nonfunctional3.out <==
A  relations over 3 letters with all 27 Boolean minors representable: 22100
B  of these, with an OV gadget of some size: 0
C  random relations with a non-representable Boolean minor: 2000, with a gadget of size 1: 2000
D  not representable, no gadget (third class): 1296 relations in 4 orbits (group order 1296)
     orbit size  216  |P| = 5  P = 010 022 102 111 200  torsion [] free 5  closure witness (2, 2, 1)
     orbit size  648  |P| = 6  P = 001 010 022 102 111 200  torsion [] free 4  closure witness (2, 2, 1)
     orbit size  324  |P| = 7  P = 001 010 022 102 111 120 200  torsion [3] free 3  closure witness (2, 1, 2)
     orbit size  108  |P| = 8  P = 000 012 021 102 111 120 201 210  torsion [3] free 3  closure witness (2, 2, 2)
E  {a+b+c = 0 mod 3} minus {000}: REP False, closure witness (0, 0, 0), gadget of some size False, in the third class above True
runtime 19.0 s


==> anc/q2_functional4.py <==
"""Q2, beyond Theorems 20.11 and 20.12: where the dichotomy stops (Proposition 20.14(d)-(f)).

Modes (run from inside anc/:  python3 q2_functional4.py [MODE]):

  functional4 (default)  all 4^16 maps g: {0..3}^2 -> {0..3}, P_g = {(a,b,g(a,b))}.
      Orbit representatives under letter permutations in each position and transposition of
      positions 1, 2 (group order 27648) by orderly generation (C helper enum_functional.c,
      compiled here with cc), checked against Burnside's lemma and against sum of orbit sizes
      = 4^16; OV gadgets of every size with q2lib.gadget_search; certified lattice tests with
      q2lib.rep_info (Z, F_p for p = 2, 3, 5, 7 and every prime dividing an invariant factor) and,
      for representable P, over groups of exponent dividing 4 (L_P + 4Z^12, Lemma 20.3(c)),
      certified the same way; the Boolean-minor criterion of Proposition 20.14(d) on every orbit.
      Prints the counts per class, the groups the representable orbits need, and the
      third-class orbits.  About 35 min with 4 processes.
  nonfunctional3  all 2^27 relations P over {0,1,2}: the relations all of whose Boolean minors
      are representable (backtracking, pure Python), the gadget search on them (none has a
      gadget) and on random other relations, certified lattice tests, and the orbits (group
      order 1296) of those that are not representable.  About 1 min.
  local4  evidence, not a proof (kind N): Burnside counts of all relations over 3 and 4 letters;
      the number of relations over {0,1,2,3} all of whose Boolean minors are representable
      (C helper locrep.c), and the representability of a uniform sample of 20000 of them.
      About 3 min.
"""
import itertools, math, os, subprocess, sys, time
from collections import Counter, defaultdict
from math import gcd
from multiprocessing import Pool
import numpy as np
from q2lib import rep_info, gadget_search, snf, matmul, SIDE_ASSIGNMENTS, cell_perms, canon_codes

HERE = os.path.dirname(os.path.abspath(__file__))
NPROC = 4


def build(name):
    exe = os.path.join(HERE, name)
    src = exe + '.c'
    if not os.path.exists(exe) or os.path.getmtime(exe) < os.path.getmtime(src):
        subprocess.run(['cc', '-O2', '-o', exe, src], check=True)
    return exe


# ------------------------------------------------------------- Burnside ----
def cycles(perm):
    seen, out = set(), []
    for s in range(len(perm)):
        if s not in seen:
            L, x = 0, s
            while x not in seen:
                seen.add(x)
                x = perm[x]
                L += 1
            out.append(L)
    return out


def burnside_functional(k):
    S = list(itertools.permutations(range(k)))
    tot = 0
    for tr in (0, 1):
        for pa in S:
            for pb in S:
                perm = [0] * (k * k)
                for a in range(k):
                    for b in range(k):
                        na, nb = (pa[a], pb[b]) if not tr else (pa[b], pb[a])
                        perm[a * k + b] = na * k + nb
                cyc = cycles(perm)
                for gam in S:
                    f = 1
                    for L in cyc:
                        x = 0
                        for v in range(k):   # letters fixed by gam^L
                            y = v
                            for _ in range(L):
                                y = gam[y]
                            x += y == v
                        f *= x
                    tot += f
    order = math.factorial(k) ** 3 * 2
    assert tot % order == 0
    return tot // order, order


def burnside_relations(k):
    S = list(itertools.permutations(range(k)))
    cells = list(itertools.product(range(k), repeat=3))
    idx = {c: i for i, c in enumerate(cells)}
    tot = 0
    for pp in itertools.permutations(range(3)):
        for lp in itertools.product(S, repeat=3):
            perm = [0] * len(cells)
            for s in cells:
                t = [None] * 3
                for i in range(3):
                    t[pp[i]] = lp[i][s[i]]
                perm[idx[s]] = idx[tuple(t)]
            tot += 2 ** len(cycles(perm))
    order = math.factorial(k) ** 3 * 6
    assert tot % order == 0
    return tot // order, order


# ------------------------------------------------- Boolean minors ----
def boolean_rep_masks():
    """bitmask m (bit a*4+b*2+c) -> representable, for all 256 Boolean relations"""
    pts = list(itertools.product(range(2), repeat=3))
    rep = np.zeros(256, dtype=bool)
    for m in range(256):
        P = [p for p in pts if m >> (p[0] * 4 + p[1] * 2 + p[2]) & 1]
        rep[m] = rep_info(P, 2, primes=(2,))['REP']
    return rep


def minors(k):
    """for each choice of a pair of letters per position, the 8 cells, bit b1*4+b2*2+b3"""
    pairs = list(itertools.combinations(range(k), 2))
    out = []
    for x, y, z in itertools.product(pairs, repeat=3):
        out.append([x[b >> 2 & 1] * k * k + y[b >> 1 & 1] * k + z[b & 1] for b in range(8)])
    return out


def all_minors_rep(tables, k, rep):
    ok = np.ones(tables.shape[0], dtype=bool)
    for cells in minors(k):
        code = np.zeros(tables.shape[0], dtype=np.int64)
        for b, c in enumerate(cells):
            code |= tables[:, c].astype(np.int64) << b
        ok &= rep[code]
    return ok


# ------------------------------------------------ lattice, exponent m ----
def rep_exponent(P, k, m):
    """Is P representable over an abelian group of exponent dividing m (Lemma 20.3(c): iff no s
    outside P has e(s)-e(s0) in L_P + mZ^{3k})?  Certified: membership by an explicit coefficient
    vector mod m, non-membership by the map x -> xV after checking that it sends L_P into the
    row space of diag(d_i)."""
    P = sorted(set(P))
    n = 3 * k

    def e(s):
        v = [0] * n
        v[s[0]] += 1
        v[k + s[1]] += 1
        v[2 * k + s[2]] += 1
        return v
    e0 = e(P[0])
    M = [[a - b for a, b in zip(e(p), e0)] for p in P[1:]]
    U, D, V, d = snf(M, n)
    r = len(d)
    assert matmul(matmul(U, M), V) == D
    for row in matmul(M, V):
        assert all(row[i] == 0 for i in range(r, n)) and all(row[i] % d[i] == 0 for i in range(r))
    Pset = set(P)
    for s in itertools.product(range(k), repeat=3):
        if s in Pset:
            continue
        x = [u - w for u, w in zip(e(s), e0)]
        y = [sum(x[i] * V[i][j] for i in range(n)) for j in range(n)]
        if all(y[j] % m == 0 for j in range(r, n)) and all(y[i] % gcd(d[i], m) == 0 for i in range(r)):
            z = []
            for i in range(r):
                h = gcd(d[i], m)
                mm = m // h
                z.append(((y[i] // h) * pow(d[i] // h, -1, mm)) % mm if mm > 1 else 0)
            z += [0] * (len(M) - r)
            c = [sum(z[i] * U[i][j] for i in range(len(M))) for j in range(len(M))]
            assert all((sum(c[i] * M[i][j] for i in range(len(M))) - x[j]) % m == 0 for j in range(n))
            return False
    return True


# ----------------------------------------------------------- functional4 ----
def rel(g, k):
    return [(a, b, g[a * k + b]) for a in range(k) for b in range(k)]


def tables_of(gs, k):
    T = np.zeros((len(gs), k ** 3), dtype=bool)
    for n, g in enumerate(gs):
        for a, b, c in rel(g, k):
            T[n, a * k * k + b * k + c] = True
    return T


def gadget_chunk(args):
    gs, k = args
    res, summ = gadget_search(tables_of(gs, k), k)
    return np.stack([res[s]['tmin'] for s in SIDE_ASSIGNMENTS])  # (12, chunk), 0 = no gadget


def lattice_work(g):
    P = rel(g, 4)
    i = rep_info(P, 4, primes=(2, 3, 5, 7))
    if i['REP']:
        i['exp4'] = rep_exponent(P, 4, 4)
    return i


def enumerate_reps(k, workers):
    exe = build('enum_functional')
    procs = [subprocess.Popen([exe, str(k), str(w), str(workers)], stdout=subprocess.PIPE,
                              stderr=subprocess.PIPE, text=True) for w in range(workers)]
    reps = []
    for p in procs:
        out, err = p.communicate()
        assert p.returncode == 0, err
        for line in out.splitlines():
            gs, st, im, osz = line.split()
            reps.append((tuple(int(ch) for ch in gs), int(osz)))
    reps.sort()
    return reps


def fmt(g, k=4):
    return '/'.join(''.join(map(str, g[a * k:a * k + k])) for a in range(k))


def functional4():
    T0 = time.time()
    k = 4
    for kk in (2, 3):   # small cases of the enumeration: 4 and 84 orbits (Theorems 20.11, 20.12)
        r = enumerate_reps(kk, 1)
        nb, _ = burnside_functional(kk)
        print(f'enumeration k={kk}: {len(r)} representatives, Burnside {nb}, '
              f'sum of orbit sizes {sum(o for _, o in r)} (= {kk}^{kk * kk}: {sum(o for _, o in r) == kk ** (kk * kk)})')
    nb, order = burnside_functional(k)
    reps = enumerate_reps(k, NPROC)
    total = sum(o for _, o in reps)
    print(f'A  k=4: group order {order}; Burnside {nb} orbits; enumerated {len(reps)} representatives; '
          f'sum of orbit sizes {total} (= 4^16: {total == 4 ** 16}); agree: {nb == len(reps)}')
    assert nb == len(reps) and total == 4 ** 16
    T1 = time.time()
    print(f'   enumeration {T1 - T0:.1f} s', flush=True)

    gs = [g for g, _ in reps]
    chunks = [(gs[i:i + 4000], k) for i in range(0, len(gs), 4000)]
    with Pool(NPROC) as pool:
        tm = np.concatenate(pool.map(gadget_chunk, chunks), axis=1)   # (12, N)
    T2 = time.time()
    print(f'   gadget search {T2 - T1:.1f} s', flush=True)
    sides = [''.join(s) for s in SIDE_ASSIGNMENTS]
    hasg = (tm > 0).any(axis=0)
    tmin = np.where(tm > 0, tm, 10 ** 6).min(axis=0)
    slice_ = np.array([any(tm[j, n] == 1 for j, s in enumerate(sides) if 'C' in s) for n in range(len(gs))])

    with Pool(NPROC) as pool:
        infos = pool.map(lattice_work, gs, chunksize=200)
    T3 = time.time()
    print(f'   lattice tests {T3 - T2:.1f} s', flush=True)

    rep = boolean_rep_masks()
    loc = all_minors_rep(tables_of(gs, k), k, rep)
    print(f'B  Boolean relations representable: {int(rep.sum())} of 256; Proposition 20.14(d) on every orbit '
          f'(gadget of some size <=> some Boolean minor not representable): '
          f'{int((loc == ~hasg).sum())} of {len(gs)} agree')

    cls, clsm = Counter(), Counter()
    both = 0
    kinds = Counter()
    tmaps = Counter()
    for n, (g, osz) in enumerate(reps):
        i = infos[n]
        both += bool(i['REP'] and hasg[n])
        c = 'REP' if i['REP'] else ('gadget' if hasg[n] else 'neither')
        cls[c] += 1
        clsm[c] += osz
        if hasg[n]:
            kinds[(int(tmin[n]), 'slice' if slice_[n] else 'identification only')] += 1
            tmaps[int(tmin[n])] += osz
    print(f'C  orbits per class: {dict(cls)}')
    print(f'D  maps per class:   {dict(clsm)}')
    print(f'E  representable and with a gadget: {both}')
    print(f'F  gadget orbits by least size and kind: {dict(kinds)}; maps by least size: {dict(tmaps)}')

    def groups(i):
        s = ['Z'] if i['REPZ'] else []
        s += [f'F{p}' for p, v in sorted(i['REP_p'].items()) if v]
        if i.get('exp4'):
            s.append('exp4')
        return s

    def kind(i):
        gsn = groups(i)
        if 'Z' in gsn:
            return 'Z' + (', F2' if 'F2' in gsn else '') + (', F3' if 'F3' in gsn else '')
        if 'F2' in gsn:
            return 'F2 only'
        if 'F3' in gsn:
            return 'F3 only'
        if 'exp4' in gsn:
            return 'exponent 4 only'
        return 'other: ' + ','.join(gsn)
    kc, km = Counter(), Counter()
    for (g, osz), i in zip(reps, infos):
        if i['REP']:
            kc[kind(i)] += 1
            km[kind(i)] += osz
    print('G  representable orbits by the groups they need (orbits, maps):')
    for key in sorted(kc):
        print(f'     {key:28s} {kc[key]:3d} {km[key]:7d}')
    print('H  representable orbits (representative g rows a=0..3, orbit size, torsion and free rank of A_P, groups):')
    rows = [(kind(i), -osz, g, osz, i) for (g, osz), i in zip(reps, infos) if i['REP']]
    for kd, _, g, osz, i in sorted(rows):
        print(f'     {fmt(g)}  {osz:5d}  torsion {i["torsion"]} free {i["free"]}  {",".join(groups(i))}')
    third = [n for n in range(len(reps)) if not infos[n]['REP'] and not hasg[n]]
    print(f'I  third-class orbits (not representable, no gadget of any size): {len(third)}, '
          f'{sum(reps[n][1] for n in third)} maps')
    for n in sorted(third, key=lambda n: -reps[n][1]):
        g, osz = reps[n]
        i = infos[n]
        print(f'     {fmt(g)}  orbit size {osz}  torsion {i["torsion"]} free {i["free"]}  '
              f'closure witness {i["witness"]["L"]}')
    print(f'runtime {time.time() - T0:.1f} s')


# -------------------------------------------------------- nonfunctional3 ----
def local_relations(k, rep):
    """all P subset [k]^3 (bitmask over cells a*k*k+b*k+c) whose Boolean minors are all
    representable; backtracking over the cells with pruning by partly assigned minors"""
    N = k ** 3
    mins = minors(k)
    feas = np.zeros((256, 256), dtype=bool)   # feas[mask][val]: some rep r with r & mask == val
    reps = np.nonzero(rep)[0]
    for m in range(256):
        for r in reps:
            feas[m, r & m] = True
    feas = feas.tolist()
    at = defaultdict(list)
    for mi, cells in enumerate(mins):
        for b, c in enumerate(cells):
            at[c].append((mi, 1 << b))
    amask = [0] * len(mins)
    aval = [0] * len(mins)
    out = []

    def rec(c, P):
        if c == N:
            out.append(P)
            return
        for v in (0, 1):
            done = []
            ok = True
            for mi, bit in at[c]:
                amask[mi] |= bit
                if v:
                    aval[mi] |= bit
                done.append((mi, bit))
                if not feas[amask[mi]][aval[mi]]:
                    ok = False
                    break
            if ok:
                rec(c + 1, P | (v << c))
            for mi, bit in done:
                amask[mi] &= ~bit
                aval[mi] &= ~bit
    rec(0, 0)
    return out


def nonfunctional3():
    T0 = time.time()
    k, N = 3, 27
    rep = boolean_rep_masks()
    loc = local_relations(k, rep)
    print(f'A  relations over 3 letters with all 27 Boolean minors representable: {len(loc)}')
    tables = ((np.array(loc, dtype=np.int64)[:, None] >> np.arange(N)) & 1).astype(bool)
    _, s = gadget_search(tables, k)
    print(f'B  of these, with an OV gadget of some size: {int(s["tany"].sum())}')
    rng = np.random.default_rng(1)
    locset = set(loc)
    rnd = [m for m in rng.integers(0, 1 << N, 3000).tolist() if m not in locset][:2000]
    rt = ((np.array(rnd, dtype=np.int64)[:, None] >> np.arange(N)) & 1).astype(bool)
    _, s2 = gadget_search(rt, k)
    print(f'C  random relations with a non-representable Boolean minor: {len(rnd)}, '
          f'with a gadget of size 1: {int(s2["t1"].sum())}')
    cells = list(itertools.product(range(k), repeat=3))
    bad = []
    for m in loc:
        P = [cells[i] for i in range(N) if m >> i & 1]
        if not rep_info(P, k, certify=True)['REP']:
            bad.append(m)
    S3 = list(itertools.permutations(range(3)))
    perms = cell_perms(k, [S3] * 3, list(itertools.permutations(range(3))))
    bt = ((np.array(bad, dtype=np.int64)[:, None] >> np.arange(N)) & 1).astype(bool)
    codes = canon_codes(bt, perms)
    orb = defaultdict(list)
    for m, c in zip(bad, codes.tolist()):
        orb[c].append(m)
    print(f'D  not representable, no gadget (third class): {len(bad)} relations in {len(orb)} orbits '
          f'(group order {len(perms)})')
    for c, ms in sorted(orb.items(), key=lambda x: (bin(x[1][0]).count('1'), x[0])):
        m = min(ms)
        P = [cells[i] for i in range(N) if m >> i & 1]
        r = rep_info(P, k)
        print(f'     orbit size {len(ms):4d}  |P| = {len(P)}  P = {" ".join("".join(map(str, p)) for p in P)}'
              f'  torsion {r["torsion"]} free {r["free"]}  closure witness {r["witness"]["L"]}')
    z3 = [p for p in cells if sum(p) % 3 == 0 and p != (0, 0, 0)]
    r = rep_info(z3, k)
    m = sum(1 << (a * 9 + b * 3 + c) for a, b, c in z3)
    _, s3 = gadget_search(((np.array([m])[:, None] >> np.arange(N)) & 1).astype(bool), k)
    print(f'E  {{a+b+c = 0 mod 3}} minus {{000}}: REP {r["REP"]}, closure witness {r["witness"]["L"]}, '
          f'gadget of some size {bool(s3["tany"][0])}, in the third class above {m in set(bad)}')
    print(f'runtime {time.time() - T0:.1f} s')


# ----------------------------------------------------------------- local4 ----
def local4():
    T0 = time.time()
    for k in (3, 4):
        n, o = burnside_relations(k)
        print(f'A  all relations over {k} letters: 2^{k ** 3}, group order {o}, orbits {n} (about {float(n):.3g})')
    exe = build('locrep')
    dump = os.path.join(HERE, 'locrep4_sample.bin')
    out = subprocess.run([exe, '4', dump, 'sample'], capture_output=True, text=True, check=True)
    print('B  locrep:', out.stderr.strip().replace('\n', '; '), ';', out.stdout.strip())
    masks = np.fromfile(dump, dtype=np.uint64)
    os.remove(dump)
    cells = list(itertools.product(range(4), repeat=3))
    st = Counter()
    for m in masks.tolist():
        P = [cells[i] for i in range(64) if m >> i & 1]
        r = rep_info(P, 4, certify=False)
        st['REP' if r['REP'] else 'not REP'] += 1
    print(f'C  uniform sample of {len(masks)} of them (evidence only): {dict(st)}')
    print(f'runtime {time.time() - T0:.1f} s')


if __name__ == '__main__':
    mode = sys.argv[1] if len(sys.argv) > 1 else 'functional4'
    {'functional4': functional4, 'nonfunctional3': nonfunctional3, 'local4': local4}[mode]()


==> anc/q2_latin.out <==
576 Latin squares of order 4
orbits under isotopy+transpose: 2 sizes [144, 432]
(orbit code, REP, REPZ, REP2, REP3, torsion, free, t1, t<=2, any t): count
   (458142180, True, False, True, False, (2, 2), 3, False, False, False) 144
   (458142945, True, False, False, False, (4,), 3, False, False, False) 432
representative: ((0, 1, 2, 3), (1, 0, 3, 2), (2, 3, 0, 1), (3, 2, 1, 0)) gadget types ([], [])
representative: ((0, 1, 2, 3), (1, 0, 3, 2), (2, 3, 1, 0), (3, 2, 0, 1)) gadget types ([], [])
order 4 done 23.4 s
L5 is a loop with identity 0: True ; associative: False (a loop isotopic to a group is isomorphic to it, so L5 is not isotopic to Z5)
L5 REP False REPZ False REP_p {2: False, 3: False, 5: False, 7: False} torsion [] free 3 witness {'L': (0, 0, 1), 'Q': (0, 0, 1)} gadget t1 False t<=2 False any t False ([], [])
Z5 REP True REPZ False REP_p {2: False, 3: False, 5: True, 7: False} torsion [5] free 3 witness {'Q': (0, 0, 1)} gadget t1 False t<=2 False any t False ([], [])
runtime 26.6 s


==> anc/q2_latin.py <==
"""Q2, Latin-square relations P_g = {(a,b,g(a,b))}, g a quasigroup.
Order 4: all 576 Latin squares; orbits under isotopy (independent letter
permutations per position) and transposition; REP / REP-Z / REP-p, gadgets.
Order 5: the non-associative loop below (not isotopic to Z_5) and Z_5 itself.
Run: python3 q2_latin.py
"""
import itertools, time
from collections import Counter
import numpy as np
from q2lib import rep_info, gadget_search, gadget_types

T0 = time.time()


def latin_squares(k):
    out = []
    rows = list(itertools.permutations(range(k)))
    def rec(sq):
        if len(sq) == k:
            out.append(tuple(sq))
            return
        for r in rows:
            if all(r[j] != s[j] for s in sq for j in range(k)):
                rec(sq + [r])
    rec([])
    return out


def rel(sq):
    k = len(sq)
    return [(a, b, sq[a][b]) for a in range(k) for b in range(k)]


def tables_of(sqs, k):
    T = np.zeros((len(sqs), k ** 3), dtype=bool)
    for n, sq in enumerate(sqs):
        for a, b, c in rel(sq):
            T[n, a * k * k + b * k + c] = True
    return T


def report(sqs, k, primes, label):
    infos = [rep_info(rel(sq), k, primes=primes) for sq in sqs]
    res, summ = gadget_search(tables_of(sqs, k), k)
    return infos, res, summ


# ---- order 4
k = 4
sqs = latin_squares(4)
print(len(sqs), 'Latin squares of order 4')
G = np.array([[x for row in sq for x in row] for sq in sqs])  # (576,16), index a*4+b
S4 = list(itertools.permutations(range(4)))
w = 4 ** np.arange(16, dtype=np.int64)
best = None
for tr in (False, True):
    for pa in S4:
        for pb in S4:
            # g'(pa[a], pb[b]) = pc[g(a,b)]  (transposed: g'(pa[b], pb[a]))
            idx = np.empty(16, dtype=np.int64)
            for a in range(4):
                for b in range(4):
                    na, nb = (pa[a], pb[b]) if not tr else (pa[b], pb[a])
                    idx[na * 4 + nb] = a * 4 + b
            Gp = G[:, idx]
            for pc in S4:
                code = (np.array(pc)[Gp] * w).sum(axis=1)
                best = code if best is None else np.minimum(best, code)
orbits = Counter(best.tolist())
print('orbits under isotopy+transpose:', len(orbits), 'sizes', sorted(orbits.values()))
infos, res, summ = report(sqs, 4, (2, 3, 5), 'order 4')
cls = Counter()
for n in range(len(sqs)):
    i = infos[n]
    cls[(int(best[n]), i['REP'], i['REPZ'], i['REP_p'][2], i['REP_p'][3], tuple(i['torsion']),
         i['free'], bool(summ['t1'][n]), bool(summ['t2'][n]), bool(summ['tany'][n]))] += 1
print('(orbit code, REP, REPZ, REP2, REP3, torsion, free, t1, t<=2, any t): count')
for kk, v in sorted(cls.items()):
    print('  ', kk, v)
for code in orbits:
    n = int(np.nonzero(best == code)[0][0])
    print('representative:', sqs[n], 'gadget types', gadget_types(res, n))
print(f'order 4 done {time.time() - T0:.1f} s')

# ---- order 5
L5 = ((0, 1, 2, 3, 4),
      (1, 0, 3, 4, 2),
      (2, 4, 0, 1, 3),
      (3, 2, 4, 0, 1),
      (4, 3, 1, 2, 0))
Z5 = tuple(tuple((a + b) % 5 for b in range(5)) for a in range(5))
assert L5 in latin_squares(5) if False else all(sorted(r) == list(range(5)) for r in L5) and \
    all(sorted(c) == list(range(5)) for c in zip(*L5))
assoc = all(L5[L5[a][b]][c] == L5[a][L5[b][c]] for a in range(5) for b in range(5) for c in range(5))
print('L5 is a loop with identity 0:', all(L5[0][x] == x and L5[x][0] == x for x in range(5)),
      '; associative:', assoc, '(a loop isotopic to a group is isomorphic to it, so L5 is not isotopic to Z5)')
infos5, res5, summ5 = report([L5, Z5], 5, (2, 3, 5, 7), 'order 5')
for name, n in (('L5', 0), ('Z5', 1)):
    i = infos5[n]
    print(name, 'REP', i['REP'], 'REPZ', i['REPZ'], 'REP_p', i['REP_p'], 'torsion', i['torsion'],
          'free', i['free'], 'witness', i['witness'], 'gadget t1', bool(summ5['t1'][n]),
          't<=2', bool(summ5['t2'][n]), 'any t', bool(summ5['tany'][n]), gadget_types(res5, n))
print(f'runtime {time.time() - T0:.1f} s')


==> anc/q2lib.py <==
"""Library for the Q2 computations: exact lattice tests (Smith normal form over
Python ints, written by hand) and the vectorised OV-gadget search.

Relations P ⊆ Σ^3 with Σ = {0..k-1} are given as a list of triples.
e(a,b,c) = e_{1,a}+e_{2,b}+e_{3,c} in Z^{3k};  L = Z-span{e(p)-e(p0)}.

Every verdict is certified independently of the correctness of the SNF code:
  * membership x in L (resp. Q-span, L + pZ^n) is certified by an explicit
    coefficient vector c (integer / rational / mod p) with c M = x;
  * non-membership is certified by the linear map x -> xV (V an integer
    matrix), after checking that it sends every generator into rowspan(D)
    (resp. its Q- or mod-p version) while x is not sent there.
"""
import itertools
from fractions import Fraction
import numpy as np


# ---------------------------------------------------------------- SNF ----
def snf(M, ncols):
    """Smith normal form.  M: list of m rows (lists of ints) of length ncols.
    Returns (U, D, V, d) with U M V = D (U m x m, V n x n, unimodular),
    d = nonzero diagonal entries d_0 | d_1 | ... (positive)."""
    m, n = len(M), ncols
    A = [row[:] for row in M]
    U = [[int(i == j) for j in range(m)] for i in range(m)]
    V = [[int(i == j) for j in range(n)] for i in range(n)]

    def swap_rows(i, j):
        A[i], A[j] = A[j], A[i]
        U[i], U[j] = U[j], U[i]

    def swap_cols(i, j):
        for R in A:
            R[i], R[j] = R[j], R[i]
        for R in V:
            R[i], R[j] = R[j], R[i]

    def add_row(dst, src, q):  # row dst += q*row src
        if q:
            Ad, As = A[dst], A[src]
            for c in range(n):
                Ad[c] += q * As[c]
            Ud, Us = U[dst], U[src]
            for c in range(m):
                Ud[c] += q * Us[c]

    def add_col(dst, src, q):  # col dst += q*col src
        if q:
            for R in A:
                R[dst] += q * R[src]
            for R in V:
                R[dst] += q * R[src]

    t = 0
    d = []
    while t < min(m, n):
        # pivot: smallest nonzero |entry| in the submatrix
        best = None
        for i in range(t, m):
            for j in range(t, n):
                v = A[i][j]
                if v and (best is None or abs(v) < best[0]):
                    best = (abs(v), i, j)
        if best is None:
            break
        _, i, j = best
        swap_rows(t, i)
        swap_cols(t, j)
        while True:
            p = A[t][t]
            dirty = False
            for i in range(t + 1, m):
                if A[i][t]:
                    add_row(i, t, -(A[i][t] // p))
                    if A[i][t]:
                        dirty = True
            for j in range(t + 1, n):
                if A[t][j]:
                    add_col(j, t, -(A[t][j] // p))
                    if A[t][j]:
                        dirty = True
            if dirty:
                # move smallest nonzero of row t / column t into pivot
                best = (abs(A[t][t]), t, t)
                for i in range(t + 1, m):
                    if A[i][t] and abs(A[i][t]) < best[0]:
                        best = (abs(A[i][t]), i, t)
                for j in range(t + 1, n):
                    if A[t][j] and abs(A[t][j]) < best[0]:
                        best = (abs(A[t][j]), t, j)
                _, i, j = best
                swap_rows(t, i)
                swap_cols(t, j)
                continue
            # divisibility of the rest by the pivot
            bad = None
            for i in range(t + 1, m):
                for j in range(t + 1, n):
                    if A[i][j] % p:
                        bad = i
                        break
                if bad is not None:
                    break
            if bad is None:
                break
            add_row(t, bad, 1)
        if A[t][t] < 0:
            A[t] = [-x for x in A[t]]
            U[t] = [-x for x in U[t]]
        d.append(A[t][t])
        t += 1
    return U, A, V, d


def matmul(X, Y):
    return [[sum(a * b for a, b in zip(row, col)) for col in zip(*Y)] for row in X]


def det(M):
    """exact determinant (Fractions)."""
    A = [[Fraction(x) for x in r] for r in M]
    n = len(A)
    s = Fraction(1)
    for c in range(n):
        piv = next((r for r in range(c, n) if A[r][c] != 0), None)
        if piv is None:
            return Fraction(0)
        if piv != c:
            A[c], A[piv] = A[piv], A[c]
            s = -s
        s *= A[c][c]
        for r in range(c + 1, n):
            f = A[r][c] / A[c][c]
            if f:
                A[r] = [x - f * y for x, y in zip(A[r], A[c])]
    return s


# ---------------------------------------------------- representability ----
def primes_upto(N):
    return [p for p in range(2, N + 1) if all(p % q for q in range(2, p))]


def rep_info(P, k, primes=(2, 3, 5), certify=True, check_unimodular=False):
    """Representability of P ⊆ [k]^3.
    Returns dict: REP, REPZ, REP_p (dict p->bool), torsion (invariant factors > 1
    of A_P = Z^{3k}/L), free (free rank of A_P), closure sizes."""
    P = sorted(set(P))
    n = 3 * k
    allpts = list(itertools.product(range(k), repeat=3))
    Pset = set(P)
    out = dict()
    if not P:
        # empty relation: phi = 0, t != 0 works over Z and every F_p
        out.update(REP=True, REPZ=True, REP_p={p: True for p in primes},
                   torsion=[], free=n, rank=0)
        return out

    def e(s):
        v = [0] * n
        v[s[0]] += 1
        v[k + s[1]] += 1
        v[2 * k + s[2]] += 1
        return v

    p0 = P[0]
    e0 = e(p0)
    M = [[a - b for a, b in zip(e(p), e0)] for p in P[1:]]
    if M:
        U, D, V, d = snf(M, n)
    else:
        U, D, V, d = [], [], [[int(i == j) for j in range(n)] for i in range(n)], []
    r = len(d)
    if certify and M:
        assert matmul(matmul(U, M), V) == D
        if check_unimodular:
            assert abs(det(U)) == 1 and abs(det(V)) == 1
        MV = matmul(M, V)
        # the map x -> xV sends L into rowspan(D): columns >= r vanish,
        # column i < r divisible by d_i
        for row in MV:
            assert all(row[i] == 0 for i in range(r, n))
            assert all(row[i] % d[i] == 0 for i in range(r))
    allp = sorted(set(primes) | {q for x in d for q in primes_upto(x) if x % q == 0})
    REP, REPZ, REPp = True, True, {p: True for p in allp}
    witness = dict()
    for s in allpts:
        if s in Pset:
            continue
        x = [a - b for a, b in zip(e(s), e0)]
        y = [sum(x[i] * V[i][j] for i in range(n)) for j in range(n)]
        freezero = all(y[j] == 0 for j in range(r, n))
        inL = freezero and all(y[i] % d[i] == 0 for i in range(r))
        inQ = freezero
        if inL:
            REP = False
            witness.setdefault('L', s)
            if certify:
                z = [y[i] // d[i] for i in range(r)] + [0] * (len(M) - r)
                c = [sum(z[i] * U[i][j] for i in range(len(M))) for j in range(len(M))]
                assert [sum(c[i] * M[i][j] for i in range(len(M))) for j in range(n)] == x
        if inQ:
            REPZ = False
            witness.setdefault('Q', s)
            if certify:
                z = [Fraction(y[i], d[i]) for i in range(r)] + [0] * (len(M) - r)
                c = [sum(z[i] * U[i][j] for i in range(len(M))) for j in range(len(M))]
                assert [sum(c[i] * M[i][j] for i in range(len(M))) for j in range(n)] == x
        for p in allp:
            inp = all(y[j] % p == 0 for j in range(r, n)) and \
                all(y[i] % np.gcd(d[i], p) == 0 for i in range(r))
            if inp:
                REPp[p] = False
                if certify:
                    z = []
                    for i in range(r):
                        z.append(0 if d[i] % p == 0 else (y[i] * pow(d[i], -1, p)) % p)
                    z += [0] * (len(M) - r)
                    c = [sum(z[i] * U[i][j] for i in range(len(M))) % p for j in range(len(M))]
                    assert all((sum(c[i] * M[i][j] for i in range(len(M))) - x[j]) % p == 0
                               for j in range(n))
    out.update(REP=REP, REPZ=REPZ, REP_p=REPp, torsion=[x for x in d if x > 1],
               free=n - r, rank=r, witness=witness)
    return out


# -------------------------------------------------------- OV gadgets ----
SIDE_ASSIGNMENTS = [s for s in itertools.product('ABC', repeat=3) if 'A' in s and 'B' in s]


def gadget_spec(sides):
    """bit tuples (over the non-const positions, in position order) and the
    target set: A-bits all equal (=a), B-bits all equal (=b), not (a and b)."""
    active = [i for i in range(3) if sides[i] != 'C']
    tuples = list(itertools.product((0, 1), repeat=len(active)))
    target = 0
    for ti, bits in enumerate(tuples):
        A = {bits[q] for q, i in enumerate(active) if sides[i] == 'A'}
        B = {bits[q] for q, i in enumerate(active) if sides[i] == 'B'}
        if len(A) == 1 and len(B) == 1:
            a, = A
            b, = B
            if not (a and b):
                target |= 1 << ti
    return active, tuples, target


def gadget_search(tables, k):
    """tables: bool array (N, k^3), index a*k*k + b*k + c.
    For every relation and every side assignment, computes the set of masks
    achievable by one gadget coordinate (t = 1), and from it
      t1   : a t=1 gadget exists,
      t2   : a gadget with t <= 2 exists,
      tany : a gadget with some t exists (AND-closure of achievable masks
             that contain the target equals the target),
      tmin : minimal t (0 if none).
    Returns dict side-assignment -> dict of arrays, and summary arrays."""
    N = tables.shape[0]
    res = {}
    letters = range(k)
    for sides in SIDE_ASSIGNMENTS:
        active, tuples, target = gadget_spec(sides)
        nt = len(tuples)
        full = (1 << nt) - 1
        achieved = np.zeros((N, 1 << nt), dtype=bool)
        # choices per position: active -> pair (f(0), f(1)); const -> letter
        choices = [list(itertools.product(letters, repeat=2)) if sides[i] != 'C'
                   else [(v, v) for v in letters] for i in range(3)]
        rows = np.arange(N)
        for f in itertools.product(*choices):
            mask = np.zeros(N, dtype=np.int64)
            for ti, bits in enumerate(tuples):
                bit_of = {}
                for q, i in enumerate(active):
                    bit_of[i] = bits[q]
                cell = [f[i][bit_of.get(i, 0)] for i in range(3)]
                idx = cell[0] * k * k + cell[1] * k + cell[2]
                mask |= tables[:, idx].astype(np.int64) << ti
            achieved[rows, mask] = True
        supers = [m for m in range(1 << nt) if m & target == target]
        t1 = achieved[:, target].copy()
        closure = np.full(N, full, dtype=np.int64)
        for m in supers:
            closure = np.where(achieved[:, m], closure & m, closure)
        tany = closure == target
        t2 = t1.copy()
        sup_nontarget = [m for m in supers if m != target]
        for i1, m1 in enumerate(sup_nontarget):
            for m2 in sup_nontarget[i1:]:
                if m1 & m2 == target:
                    t2 |= achieved[:, m1] & achieved[:, m2]
        # minimal t by BFS over AND-reachable masks (only where tany and not t2)
        tmin = np.where(t1, 1, np.where(t2, 2, 0))
        for g in np.nonzero(tany & ~t2)[0]:
            ach = [m for m in supers if achieved[g, m]]
            frontier = set(ach)
            seen = set(ach)
            t = 1
            while target not in frontier:
                t += 1
                frontier = {a & m for a in frontier for m in ach} - seen
                seen |= frontier
            tmin[g] = t
        res[sides] = dict(t1=t1, t2=t2, tany=tany, tmin=tmin)
    t1 = np.any([v['t1'] for v in res.values()], axis=0)
    t2 = np.any([v['t2'] for v in res.values()], axis=0)
    tany = np.any([v['tany'] for v in res.values()], axis=0)
    tm = np.stack([v['tmin'] for v in res.values()])
    tm = np.where(tm == 0, 10 ** 6, tm).min(axis=0)
    tmin = np.where(tm == 10 ** 6, 0, tm)
    return res, dict(t1=t1, t2=t2, tany=tany, tmin=tmin)


def gadget_types(res, g):
    """side assignments with a t=1 gadget / any-t gadget for relation index g"""
    return ([''.join(s) for s, v in res.items() if v['t1'][g]],
            [''.join(s) + f"(t={v['tmin'][g]})" for s, v in res.items() if v['tany'][g]])


# ------------------------------------------------------------ orbits ----
def cell_perms(k, letter_perms_per_pos, pos_perms):
    """list of permutations of the k^3 cells (as index arrays: new[idx] = old[perm[idx]])"""
    out = []
    cells = list(itertools.product(range(k), repeat=3))
    for pp in pos_perms:
        for lp in itertools.product(*letter_perms_per_pos):
            # image of relation: s in P  ->  sigma(s) in P'; P'[sigma(s)] = P[s]
            perm = np.empty(k ** 3, dtype=np.int64)
            for s in cells:
                t = [None] * 3
                for i in range(3):
                    t[pp[i]] = lp[i][s[i]]
                perm[t[0] * k * k + t[1] * k + t[2]] = s[0] * k * k + s[1] * k + s[2]
            out.append(perm)
    return out


def canon_codes(tables, perms):
    """canonical code (min over group) for each relation; tables (N, k^3) bool, k^3 <= 62"""
    w = (np.int64(1) << np.arange(tables.shape[1], dtype=np.int64))
    best = None
    for perm in perms:
        code = (tables[:, perm].astype(np.int64) * w).sum(axis=1)
        best = code if best is None else np.minimum(best, code)
    return best


==> anc/schoenhage_scores.out <==
k=3 n=3: eps*gamma=0.003935  c=20.79  gamma=0.0688  eps=0.0572  ET saving=0.001968
k=3 n=4: eps*gamma=0.003528  c=26.73  gamma=0.0681  eps=0.0518  ET saving=0.001764
k=4 n=4: eps*gamma=0.002983  c=34.57  gamma=0.0669  eps=0.0446  ET saving=0.001491
k=3 n=5: eps*gamma=0.003057  c=32.69  gamma=0.0671  eps=0.0456  ET saving=0.001528
k=4 n=5: eps*gamma=0.002514  c=42.45  gamma=0.0657  eps=0.0383  ET saving=0.001257
k=5 n=5: eps*gamma=0.002091  c=52.25  gamma=0.0645  eps=0.0324  ET saving=0.001046
k=6 n=6: eps*gamma=0.001500  c=73.79  gamma=0.0622  eps=0.0241  ET saving=0.000750
k=8 n=8: eps*gamma=0.000852  c=128.49  gamma=0.0588  eps=0.0145  ET saving=0.000426
k=2 n=3: eps*gamma=0.003103  c=14.95  gamma=0.0663  eps=0.0468  ET saving=0.001552
k=2 n=5: eps*gamma=0.003349  c=23.07  gamma=0.0675  eps=0.0496  ET saving=0.001674


==> anc/schoenhage_scores.py <==
"""Ancillary file of the paper "Thin matrix products up to D <= N^0.172 and reductions that keep the whole
saving".  Supports Appendix A.1 (the details of Section 11), paragraph "Exact identities": "Schoenhage's identities attain the bound, and
among those computed (k,n) = (3,3) has the largest score, epsilon*gamma = 0.003935".

The score (exact leaf count, rate value as m -> infinity) of Schoenhage's identity [ZT, Lemma 6] with general
k, n: k*n outer product + inner product of length (k-1)(n-1), kn+1 terms.  D = ((k-1)(n-1))^m,
N0 = k^{L-m} x n^{L-m} (bands balanced so a tile is square of side sqrt(C)), C = K (kn)^{L-m},
alpha_d = C(m,d)(kn)^d, beta_d = C(L,m-d)(kn)^{L-m+d}, encodings (kn+1)^L per band.
Assumes the error term stays harmless and z_ij still has a single term (true for Schoenhage's identity).
"ET saving" is half the score, the Exact Triangle saving through [ZT, Theorem 19] (exponent 3 - eps*gamma/2).
Usage: python3 schoenhage_scores.py      (standard library only)
"""
from math import log
def H(x): return 0.0 if x <= 0 or x >= 1 else -x*log(x)-(1-x)*log(1-x)
def xlx(x): return 0.0 if x <= 0 else x*log(x)
def run(k, n, kappa=0.5):
    T, lD = k*n, log((k-1)*(n-1))
    f = lambda d: H(d) + d*log(T) - kappa*lD
    b = lambda d, c: d*log(T) - xlx(1-d) - xlx(c-1+d) + xlx(c-1)
    cmin = T + 1  # need ratio T*m/(L-m) < 1  -> c > T+1
    best = (0,)
    c = cmin + 0.01
    while c < 8*cmin:
        lo, hi = 0.0, T/(T+1)
        for _ in range(100):
            mid = (lo+hi)/2
            if f(mid) - b(mid, c) < 0: lo = mid
            else: hi = mid
        g = -b(lo, c)/lD
        tile = 0.5*(c*H(1/c) + (c-1)*log(T))
        enc = g*lD + c*log(T+1) - tile
        eps = lD/max(tile, enc)
        if eps*g > best[0]: best = (eps*g, c, g, eps)
        c += 0.02
    return best
for k, n in [(3,3),(3,4),(4,4),(3,5),(4,5),(5,5),(6,6),(8,8),(2,3),(2,5)]:
    v = run(k, n)
    print(f"k={k} n={n}: eps*gamma={v[0]:.6f}  c={v[1]:.2f}  gamma={v[2]:.4f}  eps={v[3]:.4f}  ET saving={v[0]/2:.6f}")


==> anc/shared_variable_variants.out <==
check (profile_model.py, Schoenhage 3,3): 0.003935
H  independent grid = squared construction S: eps*gamma=0.005825  c=10.22 gamma=0.0712 eps=0.0818
A  shared right block per tile (hash): eps*gamma=0.004903  c=11.03 gamma=0.0767 eps=0.0639
K1 one product per run: no gamma > 0
B  packing, GV (rigorous): no gamma > 0
B  packing, ideal (ceiling): no gamma > 0


==> anc/shared_variable_variants.py <==
"""Ancillary file of the paper "Thin matrix products up to D <= N^0.172 and reductions that keep the whole
saving".  Supports Appendix A.1 (the details of Section 11), paragraph "Border identities": "that a single product per run gives no saving is
computed" (the line "K1 one product per run: no gamma > 0").  It also prints the score 0.005825 of the squared
construction (line H; Remark 6.2 and Appendix A.1) and the lower score 0.004903 of a single run against one shared
right matrix per tile (line A; Section 5, "its rate is lower (epsilon*gamma = 0.0049 ...)").

eps*gamma for the tensor of Lemma 3.1 (Schoenhage's five-term tensor in the form of [Cop82]) in the framework of
[ZT] (arXiv:2610.06783), Section 2, under several ways of handling its shared variable.  Imports profile_model.py
(profile model, rates per m, natural logs).

Orientation: the a-variables are the outputs (Coppersmith's 'Algorithm 2' orientation).  Per level
  inner output a11 = b11 c11 + b12 c12   (inner length 2, every one of the 5 terms contributes),
  outer outputs a12,a13,a22,a23 = (b21,b31) x (c11,c21), each in exactly ONE term,
so the leaf profile is Schoenhage-like: classes [(4,1,1),(1,0,1)], O = 4, q = 2, R = 5.  The catch:
c11 is both an inner and an outer right variable, so the right inputs of the K = C(L,m) products
overlap.  Variants (all with inner j-weight fixed to theta*m, so D = C(m, theta m) and the error
terms vanish exactly; theta = 1/2 unless optimised):
  H  products treated as independent K x K grid.  Not valid for ONE run as stated, but realised
     exactly (same rates) by the squared construction (Sections 4-5 of the paper), so H is the
     achievable value, 0.005825;
  A  shared right block: all K products of a tile use the same column block, made consistent by
     re-indexing the right array through GF(2)-linear hashes (valid for a constant fraction of the
     Q); tile = K row blocks x 1 column block, so N >= K N0 and one right encoding per column block;
  B  packing: only a family of Q with pairwise |Q cap Q'| < theta m, so that the right inputs are
     disjoint (GV existence: rigorous; 'ideal' = the counting upper bound C(L,tm)/C(m,tm), a ceiling);
  K1 one product per run.
Leaf count for a sub-family of density delta: by concavity of min(1, .) the class-average
s -> s + ln(delta) gives an UPPER bound on the visited leaves (Jensen), so gamma below is a lower bound
for the family; for H and A the family is all Q (up to a constant), as in profile_model.py.
Usage: python3 shared_variable_variants.py      (needs numpy and profile_model.py beside it)
"""
import sys
from math import log, lgamma
import numpy as np
sys.path.insert(0, '.')
from profile_model import H, s_rate, count_rate, nm, refine

CLS = [(4, 1, 1), (1, 0, 1)]
R = 5
LN2 = log(2)

def gamma_rate(c, lnq, lnd=0.0, kappa=0.5, starts=4, seed=1):
    """Gamma per m = max_x count - lnC_full - lnd + min(0, s + lnd - kappa lnq); returns gamma, lnC."""
    lnC = c*H(1/c) + (c-1)*log(4)
    def obj(z):
        w = np.exp(z - z.max()); x = c*w/w.sum()
        if x[1] > 1: return -50.0 - 100*(x[1]-1)
        s = s_rate(x, CLS)
        return count_rate(x, CLS, c) - lnC - lnd + min(0.0, s + lnd - kappa*lnq)
    rng = np.random.default_rng(seed); best = -1e18
    for st in range(starts):
        z0 = rng.normal(size=2) if st else np.log(np.array([4.0, 1.0]))
        z, v = nm(obj, z0, 0.7); z, v = nm(obj, z, 0.05)
        best = max(best, v)
    return -best/lnq, lnC + lnd

def eps_square(g, lnq, lnC, c):          # tiling of [ZT]: N >= sqrt(C) and shared encodings
    return lnq/max(lnC/2, g*lnq + c*log(R) - lnC/2)

def eps_shared(g, lnq, c):                 # variant A: tile = K row blocks x one column block
    lnK, lnN0 = c*H(1/c), (c-1)*LN2
    return lnq/max(lnK + lnN0, g*lnq + c*log(R) - lnN0)

def lnV(c, th):        # rate of #{Q' : |Q' cap Q| >= th m}
    taus = np.linspace(th, 1, 400)
    return max(H(t) + (c-1)*H((1-t)/(c-1)) for t in taus)

def scan(name, cs, fn):
    best = (-1, None)
    for c in cs:
        r = fn(c)
        if r and r[0] > best[0]: best = (r[0], (c,) + tuple(r[1:]))
    return best

def run():
    cs = np.linspace(2.5, 40, 151)
    out = {}
    def H_(c):
        g, lnC = gamma_rate(c, LN2)
        return (eps_square(g, LN2, lnC, c)*g, g, eps_square(g, LN2, lnC, c)) if g > 0 else None
    def A_(c):
        g, _ = gamma_rate(c, LN2)
        return (eps_shared(g, LN2, c)*g, g, eps_shared(g, LN2, c)) if g > 0 else None
    def K1_(c):
        lnd = -c*H(1/c); g, lnC = gamma_rate(c, LN2, lnd)
        return (eps_square(g, LN2, lnC, c)*g, g, eps_square(g, LN2, lnC, c)) if g > 0 else None
    def B_(c, ideal=False):
        best = None
        for th in np.linspace(0.5, 0.95, 10):
            lnq = H(th)
            lnd = (c*H(th/c) - H(th) - c*H(1/c)) if ideal else -lnV(c, th)
            lnd = min(lnd, 0.0)
            g, lnC = gamma_rate(c, lnq, lnd, starts=2)
            if g <= 0: continue
            e = eps_square(g, lnq, lnC, c)
            if best is None or e*g > best[0]: best = (e*g, g, e, th, lnd)
        return best
    for name, fn, grid in [("H  independent grid = squared construction S", H_, cs),
                           ("A  shared right block per tile (hash)", A_, cs),
                           ("K1 one product per run", K1_, cs),
                           ("B  packing, GV (rigorous)", B_, np.linspace(2.5, 30, 56)),
                           ("B  packing, ideal (ceiling)", lambda c: B_(c, True), np.linspace(2.5, 30, 56))]:
        v = scan(name, grid, fn)
        if v[1] is None: print(f"{name}: no gamma > 0", flush=True); continue
        # refine c
        c0 = v[1][0]; step = grid[1]-grid[0]
        v = scan(name, np.linspace(max(2.05, c0-2*step), c0+2*step, 41), fn)
        print(f"{name}: eps*gamma={v[0]:.6f}  c={v[1][0]:.2f} gamma={v[1][1]:.4f} eps={v[1][2]:.4f}"
              + (f" theta={v[1][3]:.2f} ln(delta)/m={v[1][4]:.3f}" if len(v[1]) > 3 else ""), flush=True)

if __name__ == "__main__":
    print("check (profile_model.py, Schoenhage 3,3):", "%.6f" % refine([(9, 1, 1), (1, 0, 1)], 9, 4)[0])
    run()


==> anc/squared_check.out <==
Part A: deterministic hashes by conditional expectations
  L= 4 m=1: K_g =    4 of C(L,m) =    4; phi_m phi_(L-m) C(L,m) =     0.66; ratio K_g/C = 1.0000
  L= 4 m=2: K_g =    5 of C(L,m) =    6; phi_m phi_(L-m) C(L,m) =     0.84; ratio K_g/C = 0.8333
  L= 6 m=2: K_g =   12 of C(L,m) =   15; phi_m phi_(L-m) C(L,m) =     1.73; ratio K_g/C = 0.8000
  L= 8 m=2: K_g =   21 of C(L,m) =   28; phi_m phi_(L-m) C(L,m) =     3.08; ratio K_g/C = 0.7500
  L= 9 m=3: K_g =   56 of C(L,m) =   84; phi_m phi_(L-m) C(L,m) =     8.09; ratio K_g/C = 0.6667
  L=10 m=2: K_g =   33 of C(L,m) =   45; phi_m phi_(L-m) C(L,m) =     4.89; ratio K_g/C = 0.7333
  L=11 m=3: K_g =  104 of C(L,m) =  165; phi_m phi_(L-m) C(L,m) =    15.70; ratio K_g/C = 0.6303
Part B: correctness of the squared run, 2m+1 runs
  L=2+2, m=1+1: K_g=2, 64 read outputs, 3 runs: 0 wrong; control without the split: 48 wrong
  L=3+3, m=1+1: K_g=3, 2304 read outputs, 3 runs: 0 wrong; control without the split: 2128 wrong
 Part C:
  alpha'_d = [1, 8, 16] for every read output; beta'_d = [2304, 6144, 4096] (exact count); |Leaves(U)| <= bound in 20 random U (max ratio 0.945)
 Part D: data structure with balanced boxes
  t=0: 2304 queries, 0 wrong; 23296 balanced boxes <= (2m+1) sum_(d>=t) beta'_d = 37632
  t=1: 2304 queries, 0 wrong; 16384 balanced boxes <= (2m+1) sum_(d>=t) beta'_d = 30720
  t=2: 2304 queries, 0 wrong; 4096 balanced boxes <= (2m+1) sum_(d>=t) beta'_d = 12288
  L=3+3, m=2+2: K_g=3, 144 read outputs, 5 runs: 0 wrong; control without the split: 108 wrong
 Part C:
  alpha'_d = [1, 16, 96, 256, 256] for every read output; beta'_d = [144, 1152, 3840, 6144, 4096] (exact count); |Leaves(U)| <= bound in 20 random U (max ratio 1.000)
 Part D: data structure with balanced boxes
  t=0: 144 queries, 0 wrong; 33232 balanced boxes <= (2m+1) sum_(d>=t) beta'_d = 76880
  t=1: 144 queries, 0 wrong; 32512 balanced boxes <= (2m+1) sum_(d>=t) beta'_d = 76160
  t=2: 144 queries, 0 wrong; 27904 balanced boxes <= (2m+1) sum_(d>=t) beta'_d = 70400
  t=3: 144 queries, 0 wrong; 16384 balanced boxes <= (2m+1) sum_(d>=t) beta'_d = 51200
  t=4: 144 queries, 0 wrong; 4096 balanced boxes <= (2m+1) sum_(d>=t) beta'_d = 20480
  L=4+4, m=2+2: K_g=5, 6400 read outputs, 5 runs: 0 wrong; control without the split: 5965 wrong


==> anc/squared_check.py <==
"""Ancillary file of the paper "Thin matrix products up to D <= N^0.172 and lossless reductions for 3SUM, Exact Triangle and APSP"
(Part I).  The paper's notation differs from the letters used here in a few places: the hashes G, F here are the
paper's re-indexing maps Gamma, Delta; the blocks Z_Q, W_Q are the paper's X_Q, Y_Q; kappa_g = phi_inf^2 is the
paper's mu_infinity^2 (phi_k here is the paper's mu_k).

Sections 4-7 of the paper (Remark 10.2): brute-force checks of the construction exactly as the paper defines it.

Run with python3 and numpy.  It uses the paper's renamed letters, the paper's left/right arrays, the 2m+1 runs indexed by s = t2 - t1, and
hashes G, F chosen deterministically by the conditional-expectation procedure of Lemma 4.1.

Part A  hash choice (the paper's re-indexing maps): K_g >= phi_m phi_{L-m} C(L,m) at several (L, m); the procedure is deterministic.
Part B  correctness: for every pair (Q1, Q2) of good sets and every output, the leaf sum over the 2m+1 runs
        equals the entry of Z_{Q1} W_{Q2} (encodings by Yates, products summed over runs, decoding by chi).
        Control: one run with no degree restriction must fail.
Part C  leaf counts: alpha'_d = C(2m,d) 4^d for every read output; leaves of order d with <= m P0 per half
        number beta'_d = sum_{d1+d2=d} beta_{d1} beta_{d2}; |Leaves(U)| <= sum_d min(|U| alpha'_d, beta'_d).
Part D  data structure with balanced boxes: every query, every switching order t, answered correctly;
        the number of balanced boxes is at most (2m+1) sum_{d>=t} beta'_d; the boxes of every read output are
        balanced; the dynamic program never leaves the balanced boxes.
"""
import itertools, random
from fractions import Fraction
from math import comb
import numpy as np

# ---------- the identity (Lemma 3.1) ----------
TERMS = ["P11", "P21", "P12", "P22", "P0"]          # P_ij: i = x-index, j = y-index
# left letters of the b-side: x1, x2, p1, p2 ; right letters of the c-side: y1, y2, q
PHI = np.array([[1, 0, 1, 0], [0, 1, 0, 0], [1, 0, 0, -1], [0, 1, 0, 1], [-1, -1, 0, 0]])   # terms x B-letters
PSI = np.array([[1, 0, 0], [1, 0, -1], [0, 1, 0], [0, 1, 1], [1, 1, 0]])                    # terms x C-letters
# outputs z11, z21, z12, z22, z0 ; CHI[z, term] = 1 if term contributes to z
CHI = np.array([[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [1, 1, 1, 1, 1]])
OUT_IJ = {0: (0, 0), 1: (1, 0), 2: (0, 1), 3: (1, 1)}   # output index -> (i, j) zero-based

def apply_axis(arr, mat, axis):
    return np.moveaxis(np.tensordot(mat, arr, axes=([1], [axis])), 0, axis)

# ---------- GF(2) helpers ----------
def rank2(vecs):
    basis = []
    for v in vecs:
        for b in basis:
            v = min(v, v ^ b)
        if v:
            basis.append(v)
    return len(basis)

def phi_inv(k):        # probability that a uniform k x k matrix over GF(2) is invertible
    p = Fraction(1)
    for i in range(1, k + 1):
        p *= 1 - Fraction(1, 2**i)
    return p

def choose_matrix(L, rows, sets, weight=None):
    """Columns 0..L-1 of a rows x L matrix over GF(2) (column = int < 2^rows), chosen one at a time to maximise
    sum over the given column sets S (|S| = rows) of weight(S) * Pr[M|_S invertible | columns fixed so far]."""
    if weight is None:
        weight = {S: Fraction(1) for S in sets}
    cols = []
    for l in range(L):
        best, bestval = None, None
        for v in range(2**rows):
            cand = cols + [v]
            val = Fraction(0)
            for S in sets:
                fixed = [cand[i] for i in S if i <= l]
                if rank2(fixed) == len(fixed):
                    val += weight[S]*phi_inv(rows - len(fixed))
            if bestval is None or val > bestval:
                best, bestval = v, val
        cols.append(best)
    return cols

def choose_hashes(L, m):
    Qs = list(itertools.combinations(range(L), m))
    G = choose_matrix(L, m, Qs)
    Gok = [Q for Q in Qs if rank2([G[i] for i in Q]) == m]
    comp = {Q: tuple(i for i in range(L) if i not in Q) for Q in Gok}
    F = choose_matrix(L, L - m, [comp[Q] for Q in Gok])
    good = [Q for Q in Gok if rank2([F[i] for i in comp[Q]]) == L - m]
    return G, F, good

def hsh(M, S):
    h = 0
    for i in S:
        h ^= M[i]
    return h

# ---------- Part A ----------
def part_a():
    print("Part A: deterministic hashes by conditional expectations")
    for L, m in [(4, 1), (4, 2), (6, 2), (8, 2), (9, 3), (10, 2), (11, 3)]:
        G, F, good = choose_hashes(L, m)
        G2, F2, good2 = choose_hashes(L, m)
        assert (G, F) == (G2, F2)
        exp = phi_inv(m)*phi_inv(L - m)*comb(L, m)
        assert len(good) >= exp
        print(f"  L={L:2d} m={m}: K_g = {len(good):4d} of C(L,m) = {comb(L,m):4d}; "
              f"phi_m phi_(L-m) C(L,m) = {float(exp):8.2f}; ratio K_g/C = {len(good)/comb(L,m):.4f}")

# ---------- Parts B-D ----------
def build(L, m, seed=1):
    G, F, good = choose_hashes(L, m)
    rng = np.random.default_rng(seed)
    n0 = 2**(L - m)
    Z = {Q: rng.integers(-5, 6, size=(n0*n0, 4**m)) for Q in good}     # rows (i1, r2), cols (r1, r1')
    W = {Q: rng.integers(-5, 6, size=(4**m, n0*n0)) for Q in good}     # rows (r1, r1'), cols (c1, i2)
    return G, F, good, Z, W

def outer_index(letters, Q):
    """bits of the x-index (or i-index) at the levels outside Q, in increasing order of level."""
    idx = 0
    for k, l in enumerate(i for i in range(len(letters)) if i not in Q):
        idx |= letters[l] << k
    return idx

def arrays(L, m, G, F, good, Z, W, s, split=True):
    goodset = set(good)
    n0 = 2**(L - m)
    a = np.zeros((4,)*L + (3,)*L, dtype=np.int64)
    b = np.zeros((3,)*L + (4,)*L, dtype=np.int64)
    Bstr = list(itertools.product(range(4), repeat=L))
    Cstr = list(itertools.product(range(3), repeat=L))
    def binfo(u):        # inner set, P (p2 levels), x-index outside Q
        Q = tuple(l for l in range(L) if u[l] >= 2)
        P = [l for l in range(L) if u[l] == 3]
        return Q, P, outer_index([u[l] if u[l] < 2 else 0 for l in range(L)], Q)
    def cinfo(v):        # P (q levels), S (y2 levels)
        return [l for l in range(L) if v[l] == 2], [l for l in range(L) if v[l] == 1]
    for u in Bstr:
        Q1, P1, i1 = binfo(u)
        if Q1 not in goodset:
            continue
        for v in Cstr:
            P2, S2 = cinfo(v)
            if split and len(P2) - len(P1) != s:
                continue
            row = i1 + n0*hsh(F, S2)
            col = hsh(G, P1) + 2**m*hsh(G, P2)
            a[u + v] = Z[Q1][row, col]
    for v in Cstr:
        P1, S1 = cinfo(v)
        for u in Bstr:
            Q2, P2, i2 = binfo(u)
            if Q2 not in goodset:
                continue
            if split and len(P2) - len(P1) != s:
                continue
            row = hsh(G, P1) + 2**m*hsh(G, P2)
            col = hsh(F, S1) + n0*i2
            b[v + u] = W[Q2][row, col]
    return a, b

def leaf_products(L, m, G, F, good, Z, W, split=True):
    runs = range(-m, m + 1) if split else [None]
    prod = np.zeros((5,)*(2*L), dtype=np.int64)
    for s in runs:
        a, b = arrays(L, m, G, F, good, Z, W, s, split)
        ea, eb = a, b
        for ax in range(L):
            ea = apply_axis(ea, PHI, ax); eb = apply_axis(eb, PSI, ax)
        for ax in range(L, 2*L):
            ea = apply_axis(ea, PSI, ax); eb = apply_axis(eb, PHI, ax)
        prod += ea*eb
    return prod

def read_outputs(L, m, G, F, good, Z, W):
    """yield (output string as tuple of output indices, expected value)"""
    n0 = 2**(L - m)
    for Q1 in good:
        for Q2 in good:
            M = Z[Q1] @ W[Q2]
            o1 = [l for l in range(L) if l not in Q1]
            o2 = [l for l in range(L) if l not in Q2]
            for z1 in itertools.product(range(4), repeat=L - m):
                for z2 in itertools.product(range(4), repeat=L - m):
                    w = [4]*(2*L)
                    for k, l in enumerate(o1): w[l] = z1[k]
                    for k, l in enumerate(o2): w[L + l] = z2[k]
                    i1 = sum(OUT_IJ[z1[k]][0] << k for k in range(L - m))
                    S1 = [o1[k] for k in range(L - m) if OUT_IJ[z1[k]][1] == 1]
                    i2 = sum(OUT_IJ[z2[k]][0] << k for k in range(L - m))
                    S2 = [o2[k] for k in range(L - m) if OUT_IJ[z2[k]][1] == 1]
                    yield tuple(w), M[i1 + n0*hsh(F, S2), hsh(F, S1) + n0*i2], (Q1, Q2)

def part_b(L, m):
    G, F, good, Z, W = build(L, m)
    prod = leaf_products(L, m, G, F, good, Z, W)
    out = prod
    for ax in range(2*L):
        out = apply_axis(out, CHI, ax)
    bad = tot = 0
    for w, val, _ in read_outputs(L, m, G, F, good, Z, W):
        tot += 1; bad += out[w] != val
    prod0 = leaf_products(L, m, G, F, good, Z, W, split=False)
    out0 = prod0
    for ax in range(2*L):
        out0 = apply_axis(out0, CHI, ax)
    bad0 = sum(out0[w] != val for w, val, _ in read_outputs(L, m, G, F, good, Z, W))
    print(f"  L={L}+{L}, m={m}+{m}: K_g={len(good)}, {tot} read outputs, {2*m+1} runs: {bad} wrong;"
          f" control without the split: {bad0} wrong")
    assert bad == 0 and bad0 > 0
    return G, F, good, Z, W, prod

def contributing(w, L):
    """cube of w: list per level of allowed term indices"""
    return [list(range(5)) if z == 4 else [z] for z in w]

def order(tau, L, m):
    return 2*m - sum(1 for t in tau if t == 4)

def part_c(L, m, G, F, good, Z, W):
    outs = [w for w, _, _ in read_outputs(L, m, G, F, good, Z, W)]
    beta = lambda e: comb(L, m - e)*4**(L - m + e)
    betap = [sum(beta(d1)*beta(d - d1) for d1 in range(max(0, d - m), min(m, d) + 1)) for d in range(2*m + 1)]
    alphap = [comb(2*m, d)*4**d for d in range(2*m + 1)]
    for w in outs[:50]:
        cnt = [0]*(2*m + 1)
        for tau in itertools.product(*contributing(w, L)):
            cnt[order(tau, L, m)] += 1
        assert cnt == alphap
    # leaves with <= m P0 per half, by order
    cntb = [0]*(2*m + 1)
    for tau in itertools.product(range(5), repeat=2*L):
        f1 = sum(1 for t in tau[:L] if t == 4); f2 = sum(1 for t in tau[L:] if t == 4)
        if f1 <= m and f2 <= m:
            cntb[2*m - f1 - f2] += 1
    assert cntb == betap
    rnd = random.Random(7)
    worst = 0
    for trial in range(20):
        U = rnd.sample(outs, rnd.randint(1, max(1, len(outs)//3)))
        leaves = set()
        for w in U:
            leaves.update(itertools.product(*contributing(w, L)))
        bound = sum(min(len(U)*alphap[d], betap[d]) for d in range(2*m + 1))
        assert len(leaves) <= bound
        worst = max(worst, len(leaves)/bound)
    print(f"  alpha'_d = {alphap} for every read output; beta'_d = {betap} (exact count);"
          f" |Leaves(U)| <= bound in 20 random U (max ratio {worst:.3f})")

def part_d(L, m, G, F, good, Z, W, prod):
    n = 2*L
    beta = lambda e: comb(L, m - e)*4**(L - m + e)
    betap = [sum(beta(d1)*beta(d - d1) for d1 in range(max(0, d - m), min(m, d) + 1)) for d in range(2*m + 1)]
    STAR = 5
    def balanced(box):
        return (sum(1 for t in box[:L] if t in (4, STAR)) <= m and sum(1 for t in box[L:] if t in (4, STAR)) <= m)
    allouts = list(read_outputs(L, m, G, F, good, Z, W))
    for t in range(2*m + 1):
        boxes = {}
        # generate: from balanced leaves with f <= 2m - t P0's, turn the e lowest P0 into stars
        for tau in itertools.product(range(5), repeat=n):
            zeros = [l for l in range(n) if tau[l] == 4]
            if len(zeros) > 2*m - t:
                continue
            if sum(1 for l in zeros if l < L) > m or sum(1 for l in zeros if l >= L) > m:
                continue
            for e in range(len(zeros) + 1):
                box = list(tau)
                for l in zeros[:e]:
                    box[l] = STAR
                boxes.setdefault(tuple(box), None)
        nbox = len(boxes)
        assert nbox <= (2*m + 1)*sum(betap[d] for d in range(t, 2*m + 1))
        val = {}
        for box in sorted(boxes, key=lambda bx: sum(1 for s in bx if s == STAR)):
            stars = [l for l in range(n) if box[l] == STAR]
            if not stars:
                val[box] = prod[box]
                continue
            l = stars[-1]
            tot = 0
            for lam in range(5):
                child = box[:l] + (lam,) + box[l + 1:]
                assert child in val and balanced(child)
                tot += val[child]
            val[box] = tot
        wrong = 0
        for w, expect, (Q1, Q2) in allouts:
            Q = [l for l in range(n) if w[l] == 4]
            ans = 0
            # leaves of order < t
            for d in range(t):
                for D in itertools.combinations(Q, d):
                    for terms in itertools.product(range(4), repeat=d):
                        tau = list(w)
                        for l, x in zip(D, terms):
                            tau[l] = x
                        ans += prod[tuple(tau)]
            # boxes of w
            for V in itertools.combinations(Q, 2*m - t):
                rest = [l for l in Q if l not in V]
                FV = set(Q) if not rest else {l for l in Q if l < min(rest)}
                for terms in itertools.product(range(4), repeat=t):
                    box = list(w)
                    for l in V:
                        box[l] = STAR if l in FV else 4
                    for l, x in zip(rest, terms):
                        box[l] = x
                    box = tuple(box)
                    assert box in val and balanced(box)
                    ans += val[box]
            wrong += ans != expect
        print(f"  t={t}: {len(allouts)} queries, {wrong} wrong; {nbox} balanced boxes"
              f" <= (2m+1) sum_(d>=t) beta'_d = {(2*m+1)*sum(betap[d] for d in range(t, 2*m+1))}")
        assert wrong == 0

if __name__ == "__main__":
    part_a()
    print("Part B: correctness of the squared run, 2m+1 runs")
    for L, m in [(2, 1), (3, 1), (3, 2), (4, 2)]:
        res = part_b(L, m)
        if (L, m) in [(3, 1), (3, 2)]:
            print(" Part C:"); part_c(L, m, *res[:5])
        if (L, m) in [(3, 1), (3, 2)]:
            print(" Part D: data structure with balanced boxes"); part_d(L, m, *res)


==> anc/thin_exclusion.out <==
(a) thin shapes of the 145 computer-search decompositions: 81
  <3,2,3>  n=  9  k= 3  k^(2(b-1))=9 >= b^(k-1)=4: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <3,2,4>  n= 12  k= 3  k^(2(b-1))=9 >= b^(k-1)=4: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <3,2,5>  n= 15  k= 3  k^(2(b-1))=9 >= b^(k-1)=4: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <3,2,6>  n= 18  k= 3  k^(2(b-1))=9 >= b^(k-1)=4: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <4,2,4>  n= 16  k= 4  k^(2(b-1))=16 >= b^(k-1)=8: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <4,2,5>  n= 20  k= 4  k^(2(b-1))=16 >= b^(k-1)=8: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <4,2,6>  n= 24  k= 4  k^(2(b-1))=16 >= b^(k-1)=8: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <4,2,7>  n= 28  k= 4  k^(2(b-1))=16 >= b^(k-1)=8: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <4,2,8>  n= 32  k= 4  k^(2(b-1))=16 >= b^(k-1)=8: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <4,3,4>  n= 16  k= 4  k^(2(b-1))=256 >= b^(k-1)=27: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <4,3,5>  n= 20  k= 4  k^(2(b-1))=256 >= b^(k-1)=27: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <4,3,6>  n= 24  k= 4  k^(2(b-1))=256 >= b^(k-1)=27: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <4,3,7>  n= 28  k= 4  k^(2(b-1))=256 >= b^(k-1)=27: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <4,3,8>  n= 32  k= 4  k^(2(b-1))=256 >= b^(k-1)=27: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <4,3,11>  n= 44  k= 4  k^(2(b-1))=256 >= b^(k-1)=27: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <5,2,5>  n= 25  k= 5  k^(2(b-1))=25 >= b^(k-1)=16: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <5,2,6>  n= 30  k= 5  k^(2(b-1))=25 >= b^(k-1)=16: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <5,3,5>  n= 25  k= 5  k^(2(b-1))=625 >= b^(k-1)=81: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <5,3,6>  n= 30  k= 5  k^(2(b-1))=625 >= b^(k-1)=81: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <5,3,7>  n= 35  k= 5  k^(2(b-1))=625 >= b^(k-1)=81: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <5,3,9>  n= 45  k= 5  k^(2(b-1))=625 >= b^(k-1)=81: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <5,4,5>  n= 25  k= 5  k^(2(b-1))=15625 >= b^(k-1)=256: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <5,4,6>  n= 30  k= 5  k^(2(b-1))=15625 >= b^(k-1)=256: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <5,4,9>  n= 45  k= 5  k^(2(b-1))=15625 >= b^(k-1)=256: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <5,4,10>  n= 50  k= 5  k^(2(b-1))=15625 >= b^(k-1)=256: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <5,4,11>  n= 55  k= 5  k^(2(b-1))=15625 >= b^(k-1)=256: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <6,2,6>  n= 36  k= 6  k^(2(b-1))=36 >= b^(k-1)=32: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <6,3,6>  n= 36  k= 6  k^(2(b-1))=1296 >= b^(k-1)=243: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <6,4,6>  n= 36  k= 6  k^(2(b-1))=46656 >= b^(k-1)=1024: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <6,5,6>  n= 36  k= 6  k^(2(b-1))=1679616 >= b^(k-1)=3125: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <7,5,9>  n= 63  k= 7  k^(2(b-1))=5764801 >= b^(k-1)=15625: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <7,5,10>  n= 70  k= 7  k^(2(b-1))=5764801 >= b^(k-1)=15625: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <7,5,11>  n= 77  k= 7  k^(2(b-1))=5764801 >= b^(k-1)=15625: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <7,6,9>  n= 63  k= 7  k^(2(b-1))=282475249 >= b^(k-1)=46656: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <7,6,10>  n= 70  k= 7  k^(2(b-1))=282475249 >= b^(k-1)=46656: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <7,6,11>  n= 77  k= 7  k^(2(b-1))=282475249 >= b^(k-1)=46656: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <8,5,9>  n= 72  k= 8  k^(2(b-1))=16777216 >= b^(k-1)=78125: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <8,5,10>  n= 80  k= 8  k^(2(b-1))=16777216 >= b^(k-1)=78125: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <8,5,11>  n= 88  k= 8  k^(2(b-1))=16777216 >= b^(k-1)=78125: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <8,6,10>  n= 80  k= 8  k^(2(b-1))=1073741824 >= b^(k-1)=279936: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <8,6,11>  n= 88  k= 8  k^(2(b-1))=1073741824 >= b^(k-1)=279936: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <8,7,9>  n= 72  k= 8  k^(2(b-1))=68719476736 >= b^(k-1)=823543: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <8,7,10>  n= 80  k= 8  k^(2(b-1))=68719476736 >= b^(k-1)=823543: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <8,7,11>  n= 88  k= 8  k^(2(b-1))=68719476736 >= b^(k-1)=823543: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <8,7,12>  n= 96  k= 8  k^(2(b-1))=68719476736 >= b^(k-1)=823543: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <9,3,11>  n= 99  k= 9  k^(2(b-1))=6561 >= b^(k-1)=6561: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <9,4,10>  n= 90  k= 9  k^(2(b-1))=531441 >= b^(k-1)=65536: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <9,4,11>  n= 99  k= 9  k^(2(b-1))=531441 >= b^(k-1)=65536: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <9,5,9>  n= 81  k= 9  k^(2(b-1))=43046721 >= b^(k-1)=390625: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <9,5,10>  n= 90  k= 9  k^(2(b-1))=43046721 >= b^(k-1)=390625: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <9,5,11>  n= 99  k= 9  k^(2(b-1))=43046721 >= b^(k-1)=390625: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <9,5,12>  n=108  k= 9  k^(2(b-1))=43046721 >= b^(k-1)=390625: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <9,6,9>  n= 81  k= 9  k^(2(b-1))=3486784401 >= b^(k-1)=1679616: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <9,6,10>  n= 90  k= 9  k^(2(b-1))=3486784401 >= b^(k-1)=1679616: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <9,6,11>  n= 99  k= 9  k^(2(b-1))=3486784401 >= b^(k-1)=1679616: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <9,7,9>  n= 81  k= 9  k^(2(b-1))=282429536481 >= b^(k-1)=5764801: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <9,7,10>  n= 90  k= 9  k^(2(b-1))=282429536481 >= b^(k-1)=5764801: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <9,7,11>  n= 99  k= 9  k^(2(b-1))=282429536481 >= b^(k-1)=5764801: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <9,7,12>  n=108  k= 9  k^(2(b-1))=282429536481 >= b^(k-1)=5764801: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <9,8,10>  n= 90  k= 9  k^(2(b-1))=22876792454961 >= b^(k-1)=16777216: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <9,8,11>  n= 99  k= 9  k^(2(b-1))=22876792454961 >= b^(k-1)=16777216: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <9,8,12>  n=108  k= 9  k^(2(b-1))=22876792454961 >= b^(k-1)=16777216: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <10,7,10>  n=100  k=10  k^(2(b-1))=1000000000000 >= b^(k-1)=40353607: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <10,7,11>  n=110  k=10  k^(2(b-1))=1000000000000 >= b^(k-1)=40353607: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <10,8,10>  n=100  k=10  k^(2(b-1))=100000000000000 >= b^(k-1)=134217728: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <10,8,11>  n=110  k=10  k^(2(b-1))=100000000000000 >= b^(k-1)=134217728: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <10,8,12>  n=120  k=10  k^(2(b-1))=100000000000000 >= b^(k-1)=134217728: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <10,9,10>  n=100  k=10  k^(2(b-1))=10000000000000000 >= b^(k-1)=387420489: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <10,9,11>  n=110  k=10  k^(2(b-1))=10000000000000000 >= b^(k-1)=387420489: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <10,9,12>  n=120  k=10  k^(2(b-1))=10000000000000000 >= b^(k-1)=387420489: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <11,4,11>  n=121  k=11  k^(2(b-1))=1771561 >= b^(k-1)=1048576: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <11,4,12>  n=132  k=11  k^(2(b-1))=1771561 >= b^(k-1)=1048576: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <11,7,11>  n=121  k=11  k^(2(b-1))=3138428376721 >= b^(k-1)=282475249: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <11,8,11>  n=121  k=11  k^(2(b-1))=379749833583241 >= b^(k-1)=1073741824: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <11,8,12>  n=132  k=11  k^(2(b-1))=379749833583241 >= b^(k-1)=1073741824: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <11,9,11>  n=121  k=11  k^(2(b-1))=45949729863572161 >= b^(k-1)=3486784401: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <11,9,12>  n=132  k=11  k^(2(b-1))=45949729863572161 >= b^(k-1)=3486784401: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <11,10,11>  n=121  k=11  k^(2(b-1))=5559917313492231481 >= b^(k-1)=10000000000: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <11,10,12>  n=132  k=11  k^(2(b-1))=5559917313492231481 >= b^(k-1)=10000000000: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <12,10,12>  n=144  k=12  k^(2(b-1))=26623333280885243904 >= b^(k-1)=100000000000: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  <12,11,12>  n=144  k=12  k^(2(b-1))=3833759992447475122176 >= b^(k-1)=285311670611: True   [float: min_t (1+(b-1)c - b^(t/2)) = 0.0000]
  not excluded: none
(b) all shapes with dims <= 12: thin shapes NOT covered by the condition on kappa: [(7, 2, 7), (7, 2, 8), (7, 2, 9), (7, 2, 10), (7, 2, 11), (7, 2, 12), (8, 2, 8), (8, 2, 9), (8, 2, 10), (8, 2, 11), (8, 2, 12), (9, 2, 9), (9, 2, 10), (9, 2, 11), (9, 2, 12), (10, 2, 10), (10, 2, 11), (10, 2, 12), (10, 3, 10), (10, 3, 11), (10, 3, 12), (11, 2, 11), (11, 2, 12), (11, 3, 11), (11, 3, 12), (12, 2, 12), (12, 3, 12), (12, 4, 12)]
(c) of these, NOT covered by the condition on the forest cap f either: none


==> anc/thin_exclusion.py <==
"""thin_exclusion.py -- the exact integer check behind Corollary "the 145 decompositions" of Appendix A
(subsection "Thin full products").

For a decomposition of the matrix multiplication tensor <o1,b,o2>, read with the output factor over the
n = o1*o2 output entries, let kappa = min(o1,o2). The paper proves (Lemma "forest bound", Lemma "rank bound",
Proposition "criterion") that every decomposition of the shape, of any rank and over any field, satisfies
sum_l S_l^t >= n*b^(t/2) for all t in [0,1], hence gives no saving, whenever kappa <= b or
kappa^(2(b-1)) >= b^(kappa-1). This script checks the integer condition EXACTLY
(a) for the 81 distinct thin shapes (b < min(o1,o2), written o1 <= o2) met among the 96 thin rotations of the 145
computer-search decompositions (93 AlphaTensor, 37 Kauers-Moosbauer flip graphs, 15 AlphaEvolve), listed below as
data (the list was extracted from those files once; no decomposition file is needed here); every other rotation
has kappa <= b; and
(b) for every shape <o1,b,o2> with b >= 2 and all dimensions <= DMAX (default 12), reporting the ones it misses,
and (c) the condition with the forest cap f = o1*o2/(o1+o2-1) in place of kappa (f <= b or f^(2(b-1)) >= b^(f-1),
also exact), for the shapes missed in (b).

Sanity checks (floating point, not part of the proof): the two-point inequality s^t >= (1-c) + c*min(s,k),
c = (k^t-1)/(k-1), for s = 1..n on a t-grid, and 1 + (b-1)c >= b^(t/2) on the same grid.
Standard library only. Run time: well under a second.
Usage: python3 thin_exclusion.py [DMAX]   (exit status 0 iff all 81 shapes of the 145 pass)
"""
import sys

THIN145 = [(3, 2, 3), (3, 2, 4), (3, 2, 5), (3, 2, 6), (4, 2, 4), (4, 2, 5), (4, 2, 6), (4, 2, 7), (4, 2, 8), (4, 3, 4), (4, 3, 5), (4, 3, 6), (4, 3, 7), (4, 3, 8), (4, 3, 11), (5, 2, 5), (5, 2, 6), (5, 3, 5), (5, 3, 6), (5, 3, 7), (5, 3, 9), (5, 4, 5), (5, 4, 6), (5, 4, 9), (5, 4, 10), (5, 4, 11), (6, 2, 6), (6, 3, 6), (6, 4, 6), (6, 5, 6), (7, 5, 9), (7, 5, 10), (7, 5, 11), (7, 6, 9), (7, 6, 10), (7, 6, 11), (8, 5, 9), (8, 5, 10), (8, 5, 11), (8, 6, 10), (8, 6, 11), (8, 7, 9), (8, 7, 10), (8, 7, 11), (8, 7, 12), (9, 3, 11), (9, 4, 10), (9, 4, 11), (9, 5, 9), (9, 5, 10), (9, 5, 11), (9, 5, 12), (9, 6, 9), (9, 6, 10), (9, 6, 11), (9, 7, 9), (9, 7, 10), (9, 7, 11), (9, 7, 12), (9, 8, 10), (9, 8, 11), (9, 8, 12), (10, 7, 10), (10, 7, 11), (10, 8, 10), (10, 8, 11), (10, 8, 12), (10, 9, 10), (10, 9, 11), (10, 9, 12), (11, 4, 11), (11, 4, 12), (11, 7, 11), (11, 8, 11), (11, 8, 12), (11, 9, 11), (11, 9, 12), (11, 10, 11), (11, 10, 12), (12, 10, 12), (12, 11, 12)]


def condition(k, b):
    """Exact: k^(2(b-1)) >= b^(k-1)  <=>  (b-1) ln k / (k-1) >= (ln b)/2."""
    return k ** (2 * (b - 1)) >= b ** (k - 1)


def condition_forest(o1, b, o2):
    """Exact: f <= b or f^(2(b-1)) >= b^(f-1), with f = p/q = o1*o2/(o1+o2-1) (the forest cap).
    For rational f the second inequality is p^(2(b-1)q) >= q^(2(b-1)q) * b^(p-q)."""
    p, q = o1 * o2, o1 + o2 - 1
    if p <= b * q:
        return True
    e = 2 * (b - 1) * q
    return p ** e >= q ** e * b ** (p - q)


def sanity(o1, b, o2, steps=200):
    n, k = o1 * o2, min(o1, o2)
    worst = float('inf')
    for i in range(steps + 1):
        t = i / steps
        c = (k ** t - 1) / (k - 1) if k > 1 else 0.0
        for s in range(1, n + 1):
            assert s ** t >= (1 - c) + c * min(s, k) - 1e-12, (o1, b, o2, t, s)
        lhs = 1 + (b - 1) * c if k >= b else b * k ** (t - 1)
        worst = min(worst, lhs - b ** (t / 2))
    return worst


def main(dmax):
    print("(a) thin shapes of the 145 computer-search decompositions:", len(THIN145))
    fail145 = []
    for (o1, b, o2) in THIN145:
        k = min(o1, o2)
        ok = condition(k, b)
        w = sanity(o1, b, o2, steps=50)
        print(f"  <{o1},{b},{o2}>  n={o1*o2:3d}  k={k:2d}  k^(2(b-1))={k**(2*(b-1))} >= b^(k-1)={b**(k-1)}: {ok}"
              f"   [float: min_t (1+(b-1)c - b^(t/2)) = {w:.4f}]")
        if not ok or w < -1e-12:
            fail145.append((o1, b, o2))
    print("  not excluded:", fail145 if fail145 else "none")
    missed = [(o1, b, o2) for o1 in range(1, dmax + 1) for b in range(2, dmax + 1) for o2 in range(o1, dmax + 1)
              if not condition(min(o1, o2), b) and min(o1, o2) > b]
    print(f"(b) all shapes with dims <= {dmax}: thin shapes NOT covered by the condition on kappa:", missed)
    missed_f = [s for s in missed if not condition_forest(*s)]
    print(f"(c) of these, NOT covered by the condition on the forest cap f either:", missed_f if missed_f else "none")
    return not fail145


if __name__ == "__main__":
    sys.exit(0 if main(int(sys.argv[1]) if len(sys.argv) > 1 else 12) else 1)


==> anc/thin_region.out <==
b  K_all (every <o1,b,o2>, b<o1<=K_all, any o2>=o1)  K_sq (every square <k,b,k>, k<=K_sq)  smallest-n open shapes
2 23 34  [(34, 2, 35), (35, 2, 35), (33, 2, 38)]
3 31 46  [(46, 3, 48), (47, 3, 47), (45, 3, 51)]
4 38 58  [(58, 4, 60), (59, 4, 59), (57, 4, 62)]
5 46 69  [(70, 5, 70), (69, 5, 72), (68, 5, 75)]
6 53 81  [(81, 6, 82), (80, 6, 84), (82, 6, 82)]
7 60 92  [(92, 7, 93), (91, 7, 95), (93, 7, 93)]
8 67 102  [(103, 8, 103), (102, 8, 105), (101, 8, 107)]
9 74 113  [(113, 9, 115), (114, 9, 114), (112, 9, 117)]
10 80 124  [(124, 10, 125), (123, 10, 127), (125, 10, 125)]
11 87 134  [(134, 11, 136), (135, 11, 135), (133, 11, 139)]
12 93 145  [(145, 12, 146), (144, 12, 148), (146, 12, 146)]
open shapes with at most 1190 outputs, any b: [(1190, (34, 2, 35))]


==> anc/thin_region.py <==
"""thin_region.py -- the region of thin shapes covered by Proposition "criterion" of Appendix A (subsection
"Thin full products"), checked numerically by interval subdivision (floating point, relative margin 1e-12; not a
symbolic proof).

Claim checked for a thin <o1,b,o2> (b < o1 <= o2): for all t in [0,1],
    g(t) := (1-c) r + c b >= b^(t/2),   c = (f^t-1)/(f-1),  f = o1 o2/(o1+o2-1),  r = 1 + (b-1)/o1,
where r n = n + (b-1) max(o1,o2) is the rank bound. Then every decomposition has sum_l S_l^t >= n b^(t/2): no saving.
Since r < b, g increases with c, and c decreases in f; f < o1 and f increases with o2, so the case f = o1 covers
every o2 >= o1.  On [t0,t1], g >= r + c(t0)(b-r) and b^(t/2) <= b^(t1/2); bisect until the lower bound beats the
upper bound (depth <= 40).
Output, per b = 2..12: K_all (every <o1,b,o2> with b < o1 <= K_all and every o2 >= o1 is covered), K_sq (every square
<k,b,k> with k <= K_sq is covered), and the three open shapes with the fewest outputs; then every open shape
with at most 1190 outputs for any b (only <34,2,35>).
Standard library only; about 10 minutes (b = 11, 12 take most of it).  Usage: python3 thin_region.py
"""
import math, sys
def ok_interval(b,m,rho,t0=0.0,t1=1.0,depth=0):
    if m<=b: return True
    if rho>=math.sqrt(b): return True
    c0=(m**t0-1)/(m-1)
    lo=(rho+c0*(b-rho))*(1-1e-12); hi=b**(t1/2)*(1+1e-12)
    if lo>hi: return True
    if depth>40: return False
    tm=(t0+t1)/2
    return ok_interval(b,m,rho,t0,tm,depth+1) and ok_interval(b,m,rho,tm,t1,depth+1)
def covered(o1,b,o2):
    o1,o2=min(o1,o2),max(o1,o2)
    return ok_interval(b,o1*o2/(o1+o2-1),1+(b-1)/o1)
def covered_all_o2(o1,b):          # limit m -> o1
    return ok_interval(b,float(o1),1+(b-1)/o1)
if __name__=="__main__":
    print("b  K_all (every <o1,b,o2>, b<o1<=K_all, any o2>=o1)  K_sq (every square <k,b,k>, k<=K_sq)  smallest-n open shapes")
    for b in range(2,13):
        K=b
        while covered_all_o2(K+1,b): K+=1
        Ks=b
        while covered(Ks+1,b,Ks+1): Ks+=1
        # check region is an interval (no holes below thresholds)
        holes=[o for o in range(b+1,K+1) if not covered_all_o2(o,b)]
        opens=[]
        for o1 in range(K+1,Ks+2):
            o2=o1
            while covered(o1,b,o2): o2+=1
            opens.append((o1*o2,(o1,b,o2)))
        opens.sort()
        print(b,K,Ks,'holes' if holes else '',[s for _,s in opens[:3]],flush=True)
    # smallest open shape over all b: a thin shape has o1 o2 >= (b+1)^2 > 1190 for b >= 34, so b <= 33 suffices
    small=[(o1*o2,(o1,b,o2)) for b in range(2,34) for o1 in range(b+1,1191)
           for o2 in range(o1,1190//o1+1) if not covered(o1,b,o2)]
    print("open shapes with at most 1190 outputs, any b:",sorted(small),flush=True)


==> anc/thin_value.out <==
squares: b 2 first k with allowed eps*gamma > 0.005825: 51  (value 0.00584)
squares: b 3 first k with allowed eps*gamma > 0.005825: 62  (value 0.00609)
squares: b 4 first k with allowed eps*gamma > 0.005825: 74  (value 0.00591)
squares: b 5 first k with allowed eps*gamma > 0.005825: 87  (value 0.00596)
squares: b 6 first k with allowed eps*gamma > 0.005825: 100  (value 0.00602)
squares: b 8 first k with allowed eps*gamma > 0.005825: 125  (value 0.00596)
squares: b 10 first k with allowed eps*gamma > 0.005825: 150  (value 0.00600)
squares: b 16 first k with allowed eps*gamma > 0.005825: 222  (value 0.00591)
squares: b 32 first k with allowed eps*gamma > 0.005825: 407  (value 0.00585)
rect: b 2 smallest o1 with some o2 allowing > 0.005825: o1=42 (o2=224, value 0.00583)
rect: b 3 smallest o1 with some o2 allowing > 0.005825: o1=48 (o2=256, value 0.00591)
rect: b 4 smallest o1 with some o2 allowing > 0.005825: o1=56 (o2=396, value 0.00589)
rect: b 6 smallest o1 with some o2 allowing > 0.005825: o1=73 (o2=683, value 0.00587)
rect: b 10 smallest o1 with some o2 allowing > 0.005825: o1=107 (o2=1151, value 0.00591)
sup: b 2 max allowed eps*gamma 0.01950 at k=2771
sup: b 3 max allowed eps*gamma 0.02898 at k=5129
sup: b 4 max allowed eps*gamma 0.03497 at k=8139
sup: b 5 max allowed eps*gamma 0.03923 at k=11073
sup: b 6 max allowed eps*gamma 0.04249 at k=15065
sup: b 8 max allowed eps*gamma 0.04726 at k=23906
sup: b 10 max allowed eps*gamma 0.05065 at k=35126
sup: b 12 max allowed eps*gamma 0.05325 at k=47789
sup: b 16 max allowed eps*gamma 0.05706 at k=75835
sup: b 20 max allowed eps*gamma 0.05979 at k=111426
sup: b 25 max allowed eps*gamma 0.06233 at k=163722
sup: b 32 max allowed eps*gamma 0.06493 at k=206242
sup: b 40 max allowed eps*gamma 0.06701 at k=206242
sup: b 50 max allowed eps*gamma 0.06879 at k=206242
sup: b 64 max allowed eps*gamma 0.07042 at k=206242
sup: b 80 max allowed eps*gamma 0.07159 at k=206242
sup: b 100 max allowed eps*gamma 0.07246 at k=206242
sup: b 128 max allowed eps*gamma 0.07308 at k=206242
sup: b 160 max allowed eps*gamma 0.07332 at k=206242
sup: b 200 max allowed eps*gamma 0.07326 at k=206242
sup: b 256 max allowed eps*gamma 0.07284 at k=206242
sup: b 320 max allowed eps*gamma 0.07214 at k=206242
sup: b 400 max allowed eps*gamma 0.07113 at k=206242
sup: b 512 max allowed eps*gamma 0.06966 at k=206242
sup: b 640 max allowed eps*gamma 0.06801 at k=206242
sup: b 800 max allowed eps*gamma 0.06605 at k=206242
sup: b 1000 max allowed eps*gamma 0.06379 at k=206242
sup: b 1300 max allowed eps*gamma 0.06074 at k=206242
sup: b 1600 max allowed eps*gamma 0.05804 at k=206242
sup: b 2000 max allowed eps*gamma 0.05484 at k=206242
sup: b 2600 max allowed eps*gamma 0.05071 at k=206242
sup: b 3200 max allowed eps*gamma 0.04716 at k=206242
sup: b 4000 max allowed eps*gamma 0.04307 at k=206242
sup: b 5000 max allowed eps*gamma 0.03871 at k=206242
sup: overall 0.07332 at (206242, 160, 206242) (k is capped by the sample, so the supremum is at least this)


==> anc/thin_value.py <==
"""thin_value.py -- what a thin shape outside the proved region could be worth (Appendix A, subsection "Thin full
products"; numerical, a t-grid, not a proof).

A single-type base of <o1,b,o2> run at L levels computes <o1^L, b^L, o2^L>, so D = b^L needs N >= max(o1,o2)^L,
eps = ln b / ln max(o1,o2), and in the leaf-count model eps*gamma = -Gamma / ln max(o1,o2) when Gamma < 0, where
Gamma = min_t [ln sum_l S_l^t - (t/2) ln b] - ln n. The forest bound and the rank bound give, for every decomposition,
sum_l S_l^t >= n((1-c) r + c b), c = (f^t-1)/(f-1), f = o1 o2/(o1+o2-1), r = 1 + (b-1)/min(o1,o2); so
eps*gamma <= max(0, -Gb)/ln max(o1,o2) with Gb = min_t [ln((1-c) r + c b) - (t/2) ln b]  (t on a grid).
Modes:
  squares  per b, the smallest square <k,b,k> whose bound allows eps*gamma > 0.005825 (the paper's rate value)
  rect     per b, the smallest o1 such that some o2 >= o1 (sampled) allows eps*gamma > 0.005825
  sup      per b, the largest allowed eps*gamma over square shapes (k sampled geometrically up to about 2*10^5)
Standard library only.  Usage: python3 thin_value.py [squares|rect|sup]   (default: all three)
"""
import math, sys

RATE = 0.005825


def Gb(o1, b, o2, steps=600):
    m = o1 * o2 / (o1 + o2 - 1); r = 1 + (b - 1) / min(o1, o2); best = 0.0
    for i in range(1, steps):
        t = i / steps; c = (m ** t - 1) / (m - 1)
        best = min(best, math.log((1 - c) * r + c * b) - t / 2 * math.log(b))
    return best


def allowed(o1, b, o2, steps=600):
    return max(0.0, -Gb(o1, b, o2, steps)) / math.log(max(o1, o2))


def squares():
    for b in [2, 3, 4, 5, 6, 8, 10, 16, 32]:
        k = b + 1
        while allowed(k, b, k) <= RATE:
            k += 1
        print('squares: b', b, 'first k with allowed eps*gamma > %.6f: %d  (value %.5f)' % (RATE, k, allowed(k, b, k)), flush=True)


def rect():
    for b in [2, 3, 4, 6, 10]:
        o1 = b + 1; found = None
        while not found:
            for o2 in sorted(set([o1 + j for j in range(40)] + [int(o1 * 1.15 ** j) for j in range(1, 80)])):
                v = allowed(o1, b, o2, 400)
                if v > RATE:
                    found = (o1, o2, v); break
            o1 += 1
        print('rect: b', b, 'smallest o1 with some o2 allowing > %.6f: o1=%d (o2=%d, value %.5f)' % ((RATE,) + found), flush=True)


def sup():
    best = (0, None)
    ks = sorted(set(int(round(1.08 ** j)) for j in range(1, 160)))
    for b in [2, 3, 4, 5, 6, 8, 10, 12, 16, 20, 25, 32, 40, 50, 64, 80, 100, 128, 160, 200, 256, 320, 400, 512,
              640, 800, 1000, 1300, 1600, 2000, 2600, 3200, 4000, 5000]:
        row = [(allowed(k, b, k), k) for k in ks if k > b]
        if row:
            v, k = max(row)
            print('sup: b', b, 'max allowed eps*gamma %.5f at k=%d' % (v, k), flush=True)
            if v > best[0]:
                best = (v, (k, b, k))
    print('sup: overall %.5f at %s (k is capped by the sample, so the supremum is at least this)' % best, flush=True)


if __name__ == '__main__':
    modes = sys.argv[1:] or ['squares', 'rect', 'sup']
    for mode in modes:
        {'squares': squares, 'rect': rect, 'sup': sup}[mode]()


==> anc/vrana_patterns.py <==
"""Ancillary file of the paper "Thin matrix products up to D <= N^0.172 and reductions that keep the whole
saving".  Supports Appendix A.1 (the details of Section 11), paragraph "Other tensors": for Vrana's Example 4.10 [Vra24], "none of the support
patterns that the flattening ranks allow for a five-term decomposition (..., which give 464 distinct leaf counts)
gives a saving (numerical)" (mode enum).

The profile model of profile_model.py, extended to bases with several inner letters per level.
Per level: outer letters (length-1 outputs), P inner letters (inner products of length q each); a run selects the
output strings with exactly m inner levels: C = C(L,m) O^(L-m) P^m, D = q^m.  A term covering o selected outer and
i selected inner letters gives s(tau) = [t^m] prod (o + i t).  Classes (mult, o, i); classes with o = i = 0 cover
nothing selected and are dropped (their leaves contribute to no output).
  Gamma/m = max_x count(x) - lnC + min(0, s(x) - kappa ln q),  gamma = -Gamma/ln q,
  eps = ln q / max(lnC/2, gamma ln q + c ln R - lnC/2)       (R counts all terms, also dropped ones).
Modes:
  check    the model reproduces the scores 0.003935 (Schoenhage (3,3)) and 0.005825 (the tensor of Lemma 3.1),
           and Gamma for Blaeser's form of the Bini-Capovani-Romani-Lotti decomposition;
  vrana    Vrana's decomposition (eq. (42) of [Vra24]) in its three orientations;
  subsets  the same, reading only some outer or inner letters;
  bini     the original Bini-Capovani-Romani-Lotti decomposition [BCRL79], two orientations;
  binisub  the same, reading only some letters;
  enum     every 5-term letter-support pattern that the flattening ranks of the restrictions of Vrana's tensor allow:
           prints the number of distinct leaf profiles (464) and that none gives a saving.
Usage: python3 vrana_patterns.py [check|vrana|subsets|bini|binisub|enum]
       (needs numpy and profile_model.py beside it; enum uses 8 worker processes, about 15 minutes)
"""
import sys
from math import log
from itertools import combinations_with_replacement, product
import numpy as np
sys.path.insert(0, '.')
from profile_model import H, xlx, nm

def s_rate(x, cls):
    lo = sum(xc for xc, (mu, o, i) in zip(x, cls) if o == 0)
    hi = sum(xc for xc, (mu, o, i) in zip(x, cls) if i > 0)
    if lo > 1 + 1e-9 or hi < 1 - 1e-9: return -np.inf
    def val(u):
        v = -u
        for xc, (mu, o, i) in zip(x, cls):
            if xc <= 0: continue
            v += xc*(u + log(i)) if o == 0 else (xc*log(o) if i == 0 else xc*log(o + i*np.exp(u)))
        return v
    def der(u):
        t = np.exp(u)
        return sum(xc*(i*t)/(o + i*t) for xc, (mu, o, i) in zip(x, cls) if i > 0 and xc > 0) - 1
    a, b = -60.0, 60.0
    if der(a) >= 0: return val(a)
    if der(b) <= 0: return val(b)
    for _ in range(60):
        mid = (a + b)/2
        if der(mid) < 0: a = mid
        else: b = mid
    return val((a + b)/2)

def Gamma(cls, lnC, q, c, kappa=0.5, starts=4, seed=1):
    k = len(cls)
    # if no class is mixed (o > 0 and i > 0), the levels of the o = 0 classes are exactly the m inner levels:
    # parametrize the two groups separately (sum 1 and sum c - 1) instead of penalising an equality constraint
    split = not any(o > 0 and i > 0 for mu, o, i in cls)
    g0 = np.array([o == 0 for mu, o, i in cls])
    def tox(z):
        if not split:
            w = np.exp(z - z.max()); return c*w/w.sum()
        x = np.zeros(k)
        for grp, tot in ((g0, 1.0), (~g0, c - 1.0)):
            if grp.any():
                zz = z[grp]; w = np.exp(zz - zz.max()); x[grp] = tot*w/w.sum()
        return x
    def obj(z):
        if split and (not g0.any() or g0.all()): return -1e9
        x = tox(z)
        lo = sum(xc for xc, (mu, o, i) in zip(x, cls) if o == 0)
        hi = sum(xc for xc, (mu, o, i) in zip(x, cls) if i > 0)
        if lo > 1 + 1e-9 or hi < 1 - 1e-9: return -50.0 - 100*(max(0, lo - 1) + max(0, 1 - hi))
        cnt = xlx(c) - sum(xlx(xc) for xc in x) + sum(xc*log(mu) for xc, (mu, o, i) in zip(x, cls))
        return cnt - lnC + min(0.0, s_rate(x, cls) - kappa*log(q))
    rng = np.random.default_rng(seed); best = -1e18
    for st in range(starts):
        z0 = rng.normal(size=k) if st else np.log(np.array([mu for mu, o, i in cls], float))
        z, v = nm(obj, z0, 0.7); z, v = nm(obj, z, 0.05); best = max(best, v)
    return best

def score(cls, O, P, q, R, cs, kappa=0.5):
    cls = [cl for cl in cls if cl[1] + cl[2] > 0]
    best = (-1.0, None, None, None)
    for c in cs:
        lnC = c*H(1/c) + (c - 1)*log(O) + log(P)
        G = Gamma(cls, lnC, q, c, kappa)
        g = -G/log(q)
        if g <= 0: continue
        eps = log(q)/max(lnC/2, g*log(q) + c*log(R) - lnC/2)
        if eps*g > best[0]: best = (eps*g, c, g, eps)
    return best

def refine(cls, O, P, q, R, lo=None, hi=None, n=30):
    lo = lo or R + 0.5; hi = hi or 4*R + 8
    b = score(cls, O, P, q, R, np.linspace(lo, hi, n))
    if b[1] is None: return b
    span = (hi - lo)/n
    return score(cls, O, P, q, R, np.linspace(max(1.05, b[1] - 2*span), b[1] + 2*span, 21))

def maxGamma_over_c(cls, O, P, q, cs):
    """for gamma<0 cases: min over c of Gamma/m (best case), to report how far from a saving."""
    cls2 = [cl for cl in cls if cl[1] + cl[2] > 0]
    return min((Gamma(cls2, c*H(1/c) + (c - 1)*log(O) + log(P), q, c), c) for c in cs)

def fmt(b): return "no saving (gamma <= 0 at every c)" if b[1] is None else f"eps*gamma = {b[0]:.6f} at c = {b[1]:.2f}, gamma = {b[2]:.4f}, eps = {b[3]:.4f}"

# Vrana's eq. (42): output-letter sets of the 5 terms per orientation; outer = ii, inner = ij
V42 = {'x': [{'x12'}, {'x12', 'x21'}, {'x21'}, {'x12', 'x22'}, {'x11', 'x12'}],
       'y': [{'y12'}, {'y12', 'y21'}, {'y11', 'y12'}, {'y21'}, {'y12', 'y22'}],
       'z': [{'z12'}, {'z12', 'z21'}, {'z12', 'z22'}, {'z11', 'z12'}, {'z21'}]}

def profile(terms, outer, inner):
    from collections import Counter
    cnt = Counter((len(t & outer), len(t & inner)) for t in terms)
    return [(mu, o, i) for (o, i), mu in sorted(cnt.items())]

SCREEN_C = [3, 5, 7, 10, 14, 20, 30]
def _screen(cls):
    cl = [x for x in cls if x[1] + x[2] > 0]
    return min(Gamma(cl, c*H(1/c) + (c - 1)*log(2) + log(2), 2, c, starts=3) for c in SCREEN_C)
def _fine(cls):
    cl = [x for x in cls if x[1] + x[2] > 0]
    return min((Gamma(cl, c*H(1/c) + (c - 1)*log(2) + log(2), 2, c), c) for c in np.linspace(1.2, 45, 40))
def _refine(cls): return refine(list(cls), 2, 2, 2, 5, n=30)

if __name__ == "__main__":
    task = sys.argv[1] if len(sys.argv) > 1 else 'vrana'
    if task == 'check':
        print("Schoenhage (3,3):", fmt(refine([(9, 1, 1), (1, 0, 1)], 9, 1, 4, 10)), " [0.003935 expected]")
        print("Coppersmith 1982:", fmt(refine([(4, 1, 1), (1, 0, 1)], 4, 1, 2, 5)), " [0.005825 expected]")
        bl = [(2, 1, 1), (2, 0, 1), (1, 1, 2)]   # Blaeser's form of the BCLR decomposition, (mult, #short, #long)
        for c in [1.5, 4, 16]:
            G = Gamma(bl, c*H(1/c) + c*log(2), 2, c)
            print(f"Blaeser BCLR c={c}: Gamma/m = {G:+.4f}, gamma = {-G/log(2):+.4f}   (expected: gamma -0.61 at 1.5, -8.6 at 16)")
    if task == 'vrana':
        for o in 'xyz':
            terms = V42[o]; outer = {f'{o}11', f'{o}22'}; inner = {f'{o}12', f'{o}21'}
            cls = profile(terms, outer, inner)
            print(f"{o}-orientation, classes (mult, outer, inner) = {cls}:", fmt(refine(cls, 2, 2, 2, 5)))
            G, c = maxGamma_over_c(cls, 2, 2, 2, np.linspace(1.2, 40, 25))
            print(f"    best Gamma/m over c in [1.2, 40] = {G:+.4f} at c = {c:.2f}  (gamma = {-G/log(2):+.4f})")
    if task == 'subsets':
        o = 'x'; terms = V42[o]
        for A in [{'x11', 'x22'}, {'x11'}, {'x22'}]:
            for B in [{'x12', 'x21'}, {'x12'}, {'x21'}]:
                cls = profile(terms, A, B)
                b = refine(cls, len(A), len(B), 2, 5)
                G, c = maxGamma_over_c(cls, len(A), len(B), 2, np.linspace(1.2, 40, 25))
                print(f"outer {sorted(A)}, inner {sorted(B)}: classes {cls}: {fmt(b)}; min Gamma/m {G:+.4f} at c={c:.1f}")
    if task == 'bini':
        # original Bini et al. 1979 decomposition: letter sets per term r1..r5
        # w-orientation (outputs): w1 long, w2 short, w3 long, w4 short
        W = [{'w1', 'w4'}, {'w1'}, {'w1', 'w3'}, {'w1', 'w2'}, {'w3', 'w4'}]
        Yo = [{'y1', 'y4'}, {'y2', 'y4'}, {'y4'}, {'y1', 'y2'}, {'y3', 'y4'}]
        for name, terms, outer, inner in [('w', W, {'w2', 'w4'}, {'w1', 'w3'}),
                                          ('y', Yo, {'y1', 'y3'}, {'y2', 'y4'})]:
            cls = profile(terms, outer, inner)
            b = refine(cls, 2, 2, 2, 5)
            print(f"Bini original, {name}-orientation, classes {cls}: {fmt(b)}")
            for c in [1.5, 2, 4, 8, 16, 32]:
                G = Gamma([cl for cl in cls if cl[1]+cl[2] > 0], c*H(1/c) + c*log(2), 2, c)
                print(f"    c={c:5.1f}: Gamma/m = {G:+.4f}  gamma = {-G/log(2):+.4f}")
    if task == 'binisub':
        Yo = [{'y1', 'y4'}, {'y2', 'y4'}, {'y4'}, {'y1', 'y2'}, {'y3', 'y4'}]
        for A in [{'y1', 'y3'}, {'y1'}, {'y3'}]:
            for B in [{'y2', 'y4'}, {'y2'}, {'y4'}]:
                cls = profile(Yo, A, B)
                G, c = maxGamma_over_c(cls, len(A), len(B), 2, np.linspace(1.2, 40, 25))
                print(f"Bini original y: outer {sorted(A)}, inner {sorted(B)}: classes {cls}: min Gamma/m {G:+.4f} at c={c:.1f}", flush=True)
    if task == 'enum':
        # every 5-term letter-support pattern that a border decomposition of M_Lambda (x-orientation) could have,
        # as far as flattening ranks of restrictions tell (FLAT_LB below).  Score each distinct class profile.
        lets = ['x11', 'x22', 'x12', 'x21']
        # for every set A of x-letters, the terms meeting A give a border decomposition of M restricted to A
        # (other x-letters set to 0), so their number is >= the largest flattening rank of that restriction
        LAMB = [(1, 1, 2), (1, 2, 1), (2, 1, 1), (2, 2, 1), (2, 1, 2), (1, 2, 2)]
        FLAT_LB = {}
        for r in range(1, 5):
            for A in combinations_with_replacement(lets, r):
                if len(set(A)) < r: continue
                mons = [(i, j, k) for i, j, k in LAMB if f'x{i}{j}' in A]
                T = np.zeros((4, 4, 4))
                for i, j, k in mons: T[2*(i-1)+j-1, 2*(j-1)+k-1, 2*(k-1)+i-1] = 1
                FLAT_LB[frozenset(A)] = max(np.linalg.matrix_rank(T.reshape(4, 16)),
                                            np.linalg.matrix_rank(T.transpose(1, 0, 2).reshape(4, 16)),
                                            np.linalg.matrix_rank(T.transpose(2, 0, 1).reshape(4, 16)))
        print("flattening lower bounds for the restrictions:", {tuple(sorted(A)): v for A, v in FLAT_LB.items()}, flush=True)
        subsets = [frozenset(s) for r in range(1, 5) for s in combinations_with_replacement(lets, r) if len(set(s)) == r]
        subsets = list(set(subsets))
        profs = {}
        for pat in combinations_with_replacement(range(len(subsets)), 5):
            T = [subsets[p] for p in pat]
            if any(sum(1 for t in T if t & A) < need for A, need in FLAT_LB.items()): continue
            cls = tuple(profile(T, {'x11', 'x22'}, {'x12', 'x21'}))
            profs.setdefault(cls, T)
        print(f"{len(profs)} distinct class profiles", flush=True)
        # screen: Gamma/m at a few c (8 processes); refine only the profiles with Gamma < 0 somewhere
        from multiprocessing import Pool
        items = list(profs.items())
        with Pool(8) as pool:
            scr = pool.map(_screen, [cls for cls, T in items])
        cand = [(cls, T) for (cls, T), g in zip(items, scr) if g < 0]
        top = sorted(zip(scr, items), key=lambda r: r[0])[:6]
        print("smallest screened Gamma/m (closest to a saving), re-checked on 40 values of c in [1.2, 45]:", flush=True)
        with Pool(8) as pool:
            fine = pool.map(_fine, [cls for g, (cls, T) in top])
        for (g, (cls, T)), (gf, cf) in zip(top, fine):
            print(f"  {cls}: screen {g:+.4f}, fine min {gf:+.4f} at c = {cf:.1f}   e.g. {[sorted(t) for t in T]}", flush=True)
        print(f"{len(cand)} profiles with Gamma/m < 0 at some c in {SCREEN_C}", flush=True)
        with Pool(8) as pool:
            bs = pool.map(_refine, [cls for cls, T in cand])
        res = [(b[0], cls, b, [sorted(t) for t in T]) for (cls, T), b in zip(cand, bs)]
        res += [(-1.0, cls, (-1.0, None, None, None), T) for (cls, T), g in zip(items, scr) if g >= 0]
        res.sort(key=lambda r: -r[0])
        for v, cls, b, T in res:
            if b[1] is not None: print(f"  {cls}: {fmt(b)}   e.g. {T}")
        print(f"  ... {sum(1 for r in res if r[2][1] is None)} profiles with no saving")

